Equation of state for supercooled water at pressures up to 400 MPa

An equation of state is presented for the thermodynamic properties of cold and supercooled water. It is valid for temperatures from the homogeneous ice nucleation temperature up to 300 K and for pressures up to 400 MPa, and can be extrapolated up to 1000 MPa. The equation of state is compared with experimental data for the density, expansion coefficient, isothermal compressibility, speed of sound, and heat capacity. Estimates for the accuracy of the equation are given. The melting curve of ice I is calculated from the phase-equilibrium condition between the proposed equation and an existing equation of state for ice I.

==> anc/HoltenSCW2014.cpp <==
/* 
	C++ program implementing the equation of state in the article
	"Equation of state for supercooled water at pressures up to 400 MPa",
	Vincent Holten, Jan V. Sengers, and Mikhail A. Anisimov,
	Institute for Physical Science and Technology and
	Department of Chemical and Biomolecular Engineering,
	University of Maryland, College Park, Maryland 20742, U.S.A.

	August 2014
*/

#include <stdio.h>
#include <math.h>
#include <stdlib.h>

// Parameters

const double Tc = 228.2, Pc = 0,
	rho0 = 1081.6482,
	R = 461.523087,
	omega0 = 0.52122690,
	L0 = 0.76317954,
	k0 = 0.072158686,
	k1 = -0.31569232,
	k2 = 5.2992608;

// Background coefficients

const int n = 20;

const double c[n] = {-8.1570681381655, 1.2875032e+000, 7.0901673598012, 
	-3.2779161e-002, 7.3703949e-001, -2.1628622e-001, -5.1782479e+000, 
	4.2293517e-004, 2.3592109e-002, 4.3773754e+000, -2.9967770e-003, 
	-9.6558018e-001, 3.7595286e+000, 1.2632441e+000, 2.8542697e-001, 
	-8.5994947e-001, -3.2916153e-001, 9.0019616e-002, 8.1149726e-002, 
	-3.2788213e+000};
const double a[n] = {0, 0, 1, -0.2555, 1.5762, 1.64, 3.6385, -0.3828, 
	1.6219, 4.3287, 3.4763, 5.1556, -0.3593, 5.0361, 2.9786, 6.2373, 
	4.046, 5.3558, 9.0157, 1.2194};
const double b[n] = {0, 1, 0, 2.1051, 1.1422, 0.951, 0, 3.6402, 
	2.076, -0.0016, 2.2769, 0.0008, 0.3706, -0.3975, 2.973, -0.318, 
	2.9805, 2.9265, 0.4456, 0.1298};
const double d[n] = {0, 0, 0, -0.0016, 0.6894, 0.013, 0.0002, 0.0435, 
	0.05, 0.0004, 0.0528, 0.0147, 0.8584, 0.9924, 1.0041, 1.0961, 
	1.0228, 1.0303, 1.618, 0.5213};

// Background derivatives

double B(double tau, double pi)
{
	double sum = 0;
	for (int i = 0; i < n; i++)
		sum += c[i] * pow(tau, a[i]) * pow(pi, b[i]) * exp(-d[i]*pi);
	return sum;
}

double Bp(double tau, double pi)
{
	double sum = 0;
	for (int i = 0; i < n; i++)
		sum += c[i] * pow(tau, a[i]) * pow(pi, b[i]-1) * (b[i]-d[i]*pi) * exp(-d[i]*pi);
	return sum;
}

double Bt(double tau, double pi)
{
	double sum = 0;
	for (int i = 0; i < n; i++)
		sum += c[i] * a[i] * pow(tau,a[i]-1) * pow(pi, b[i]) * exp(-d[i]*pi);
	return sum;
}

double Bpp(double tau, double pi)
{
	double sum = 0;
	for (int i = 0; i < n; i++)
		sum += c[i] * pow(tau,a[i]) * pow(pi, b[i]-2) * (pow(d[i]*pi - b[i], 2) - b[i]) * exp(-d[i]*pi);
	return sum;
}

double Btp(double tau, double pi)
{
	double sum = 0;
	for (int i = 0; i < n; i++)
		sum += c[i] * a[i] * pow(tau,a[i]-1) * pow(pi, b[i]-1) * (b[i]-d[i]*pi) *  exp(-d[i]*pi);
	return sum;
}

double Btt(double tau, double pi)
{
	double sum = 0;
	for (int i = 0; i < n; i++)
		sum += c[i] * a[i] * (a[i]-1) * pow(tau,a[i]-2) * pow(pi, b[i]) * exp(-d[i]*pi);
	return sum;
}

// Functions for calculating the equilibrium fraction xe

double xefun(double x, double L, double W)
{
	return L + log(x/(1-x)) + W*(1-2*x);
}

double findxe(double L, double W)
{
	double x0, x1;
	bool flip = false;

	if (L < 0)
	{
		flip = true;
		L = -L;
	}

	// Find starting values for x
	if (W < 1.1111111*(2.944439 - L)) // xe = 0.05 isoline, W = (10/9) * (ln(19) - L)
	{
		x0 = 0.049;
		x1 = 0.5;
	}
	else if (W < 1.0204081*(4.595119 - L)) // xe = 0.01 isoline, W = (50/49) * (ln(99) - L)
	{
		x0 = 0.0099;
		x1 = 0.051;
	}
	else
	{
		x0 = 0.99 * exp(-1.0204081 * L - W);
		x1 = 1.01 * 1.087 * exp(-L - W);
		if (x1 > 0.0101) x1 = 0.0101;
	}

	double y0 = xefun(x0, L, W),
		   y1 = xefun(x1, L, W);

	if (y0 * y1 >= 0)  // same sign, no zero crossing
	{
		printf("Error in findxe(): starting values for x are incorrect.\n");
		exit(1);
	}

	// Bisection algorithm
	// This could be replaced with a root-finding function from a numerical library
	int N = 0;
	while (fabs(x1 - x0) > 1e-10)
	{
		double x = (x0 + x1) / 2;
		double y = xefun(x, L, W);
		if (y0 * y >= 0) //same sign
		{
			x0 = x;
			y0 = y;
		}
		else
		{
			x1 = x;
			y1 = y;
		}
		if (N++ > 50)
		{
			printf("Error in findxe(): bisection does not converge.\n");
			exit(1);
		}
	}

	double x = (x0 + x1) / 2;
	return flip? 1 - x : x;
}

// Main property evaluation function

void eval(double T, double P) // T in K, P in Pa
{
	const double P0 = -300e6;
	
	// Dimensionless temperature and pressure
	double t =  (T - Tc) / Tc,
		   p =  (P - Pc) / (rho0 * R * Tc),
		   tau = T / Tc,
		   pi = (P - P0) / (rho0 * R * Tc);

	// Field L and its derivatives
	double K1 = sqrt(pow(1+k0*k2+k1*(p-k2*t), 2) - 4*k0*k1*k2*(p-k2*t));
	double 
		K3 = pow(K1, 3),
		K2 = sqrt(1 + k2*k2),
		L = L0 * K2 * (1 - K1 + k0*k2 + k1*(p + k2*t)) / (2*k1*k2),
		Lt = L0 * 0.5 * K2 * (1 + (1 - k0*k2 + k1*(p - k2*t))/K1),
		Lp = L0 * K2 * (K1 + k0*k2 - k1*p + k1*k2*t - 1) / (2*k2*K1),
		Ltt = -2*L0*K2*k0*k1*k2*k2 / K3,
		Ltp =  2*L0*K2*k0*k1*k2 / K3,
		Lpp = -2*L0*K2*k0*k1 / K3;
	
	// Interaction parameter omega
	double omega = 2 + omega0 * p;

	// Calculate equilibrium fraction xe
	double x = findxe(L, omega);

	// Order parameter f and susceptibility chi
	double f = 2 * x - 1,
		   f2 = f*f,
		   chi = 1 / (2 / (1 - f2) - omega);

	// Dimensionless properties
	double g0 = x*L + x*log(x) + (1-x)*log(1-x) + omega*x*(1-x), // g0 = (g - gA)/tau
		   g = B(tau,pi) + tau*g0,
		   s = -0.5*(f+1)*Lt*tau - g0 - Bt(tau,pi),
		   v = 0.5 * tau * (omega0/2*(1-f2) + Lp*(f+1)) + Bp(tau,pi),
		   kap = (1/v) * (tau/2 * (chi * pow(Lp - omega0 * f, 2) - (f+1)*Lpp) - Bpp(tau,pi)),
		   alp = (1/v) * (Ltp/2 * tau*(f+1) + (omega0/2*(1-f2) + Lp*(f+1))/2
				- tau*Lt/2 * chi*(Lp - omega0*f) + Btp(tau,pi)),
		   cp = tau * ( -Lt * (f+1) + tau*(Lt*Lt*chi - Ltt*(f+1)) / 2 - Btt(tau,pi));

	// Properties in SI units
	double G = R * Tc * g,						// Specific Gibbs energy
		   S = R * s,							// Specific entropy
		   rho = rho0 / v,						// Density
	       Kap = kap / (rho0 * R * Tc),			// Isothermal compressibility
		   Alp = alp / Tc,						// Expansion coefficient
		   CP = R * cp,							// Isobaric heat capacity
		   CV = CP - T*Alp*Alp / (rho * Kap),	// Isochoric heat capacity
		   U = 1/sqrt(rho*Kap - T*Alp*Alp/CP);	// Speed of sound

	printf("Temperature   \t%f\tK\n"
		   "Pressure      \t%f\tMPa\n"
		   "Fraction xe   \t%.8f\t\n"
		   "Gibbs energy  \t%f\tJ/kg\n"
		   "Entropy       \t%f\tJ/(kg K)\n"
		   "Density       \t%.5f\tkg/m3\n"
		   "Isoth. comp.  \t%e\t1/MPa\n"
		   "Expansivity   \t%e\t1/K\n"
		   "CP            \t%.4f\tJ/(kg K)\n"
		   "CV            \t%.4f\tJ/(kg K)\n"
		   "Speed of sound\t%.4f\tm/s\n\n",
		   T, 1e-6*P, x, G, S, rho, 1e6 * Kap, Alp, CP, CV, U);
}

void main()
{
	// Calculate test values to compare with table in article
	const int ntest = 6;
	double Tlist[ntest] = {  273.15,   235.15, 250, 200, 250, 273.16};
	double Plist[ntest] = {0.101325, 0.101325, 200, 400, 400, 611.65477100789442e-6};

	for (int j = 0; j < ntest; j++)
	{
		eval(Tlist[j], 1e6*Plist[j]);
	}
}


==> anc/HoltenSCW2014.m <==
%{ 
	MATLAB code for the equation of state in the article
	"Equation of state for supercooled water at pressures up to 400 MPa",
	Vincent Holten, Jan V. Sengers, and Mikhail A. Anisimov,
	Institute for Physical Science and Technology and
	Department of Chemical and Biomolecular Engineering,
	University of Maryland, College Park, Maryland 20742, U.S.A.

	August 2014
%}

function HoltenSCW()
    % Calculate test values to compare with table in article
    Tlist = [  273.15   235.15 250 200 250 273.16];
    Plist = [0.101325 0.101325 200 400 400 611.65477100789442e-6];

    for TP = [Tlist; Plist]
        eval(TP(1), 1e6*TP(2))
    end
end

% Main property evaluation function
function eval(T,P) % T in K, P in Pa

% Parameters
Tc = 228.2; Pc = 0;
rho0 = 1081.6482;
R = 461.523087;
omega0 = 0.52122690;
L0 = 0.76317954;
k0 = 0.072158686;
k1 = -0.31569232;
k2 = 5.2992608;

% Background coefficients
c = [-8.1570681381655 1.2875032e+000 7.0901673598012 ...
	-3.2779161e-002 7.3703949e-001 -2.1628622e-001 -5.1782479e+000 ...
	4.2293517e-004 2.3592109e-002 4.3773754e+000 -2.9967770e-003 ...
	-9.6558018e-001 3.7595286e+000 1.2632441e+000 2.8542697e-001 ...
	-8.5994947e-001 -3.2916153e-001 9.0019616e-002 8.1149726e-002 ...
	-3.2788213e+000];
a = [0 0 1 -0.2555 1.5762 1.64 3.6385 -0.3828 ...
	1.6219 4.3287 3.4763 5.1556 -0.3593 5.0361 2.9786 6.2373 ...
	4.046 5.3558 9.0157 1.2194];
b = [0 1 0 2.1051 1.1422 0.951 0 3.6402 ...
	2.076 -0.0016 2.2769 0.0008 0.3706 -0.3975 2.973 -0.318 ...
	2.9805 2.9265 0.4456 0.1298];
d = [0 0 0 -0.0016 0.6894 0.013 0.0002 0.0435 ...
	0.05 0.0004 0.0528 0.0147 0.8584 0.9924 1.0041 1.0961 ...
	1.0228 1.0303 1.618 0.5213];

% Background derivatives

function res = B(tau, pi)
    res = sum(c .* tau.^a .* pi.^b .* exp(-d.*pi));
end

function res = Bp(tau, pi)
    res = sum(c .* tau.^a .* pi.^(b-1) .* (b - d .* pi) .* exp(-d .* pi));
end

function res = Bt(tau, pi)
    res = sum(c .* a .* tau.^(a-1) .* pi.^b .* exp(-d .* pi));
end

function res = Bpp(tau, pi)
    res = sum(c .* tau.^a .* pi.^(b-2) .* ((d .* pi - b).^2 - b) .* exp(-d .* pi));
end

function res = Btp(tau, pi)
    res = sum(c .* a .* tau.^(a-1) .* pi.^(b-1) .* (b - d .* pi) .* exp(-d .* pi));
end

function res = Btt(tau, pi)
    res = sum(c .* a .* (a-1) .* tau.^(a-2) .* pi.^b .* exp(-d .* pi));
end

P0 = -300e6;

% Dimensionless temperature and pressure
t =  (T - Tc) / Tc;
p =  (P - Pc) / (rho0 * R * Tc);
tau = T / Tc;
pi = (P - P0) / (rho0 * R * Tc);

% Field L and its derivatives
K1 = sqrt((1+k0*k2+k1*(p-k2*t))^2 - 4*k0*k1*k2*(p-k2*t));
K3 = K1^3;
K2 = sqrt(1 + k2^2);
L = L0 * K2 * (1 - K1 + k0*k2 + k1*(p + k2*t)) / (2*k1*k2);
Lt = L0 * 0.5 * K2 * (1 + (1 - k0*k2 + k1*(p - k2*t))/K1);
Lp = L0 * K2 * (K1 + k0*k2 - k1*p + k1*k2*t - 1) / (2*k2*K1);
Ltt = -2*L0*K2*k0*k1*k2^2 / K3;
Ltp =  2*L0*K2*k0*k1*k2 / K3;
Lpp = -2*L0*K2*k0*k1 / K3;

% Interaction parameter omega
omega = 2 + omega0 * p;

% Calculate equilibrium fraction xe
x = findxe(L, omega);

% Order parameter f and susceptibility chi
f = 2 * x - 1;
f2 = f^2;
chi = 1 / (2 / (1 - f2) - omega);

% Dimensionless properties
g0 = x*L + x*log(x) + (1-x)*log(1-x) + omega*x*(1-x); % g0 = (g - gA)/tau
g = B(tau,pi) + tau*g0;
s = -0.5*(f+1)*Lt*tau - g0 - Bt(tau,pi);
v = 0.5 * tau * (omega0/2*(1-f2) + Lp*(f+1)) + Bp(tau,pi);
kap = (1/v) * (tau/2 * (chi * (Lp - omega0 * f)^2 - (f+1)*Lpp) - Bpp(tau,pi));
alp = (1/v) * (Ltp/2 * tau*(f+1) + (omega0/2*(1-f2) + Lp*(f+1))/2 ...
    - tau*Lt/2 * chi*(Lp - omega0*f) + Btp(tau,pi));
cp = tau * ( -Lt * (f+1) + tau*(Lt^2 * chi - Ltt*(f+1)) / 2 - Btt(tau,pi));

% Properties in SI units
G = R * Tc * g;                     % Specific Gibbs energy
S = R * s;							% Specific entropy
rho = rho0 / v;						% Density
Kap = kap / (rho0 * R * Tc);		% Isothermal compressibility
Alp = alp / Tc;						% Expansion coefficient
CP = R * cp;						% Isobaric heat capacity
CV = CP - T*Alp^2 / (rho * Kap);	% Isochoric heat capacity
U = 1/sqrt(rho*Kap - T*Alp^2/CP);	% Speed of sound

fprintf(['Temperature   \t%f\tK\n' ...
         'Pressure      \t%f\tMPa\n' ...
         'Fraction xe   \t%.8f\t\n' ...
         'Field L       \t%.8f\t\n' ...
         'Gibbs energy  \t%f\tJ/kg\n' ...
         'Entropy       \t%f\tJ/(kg K)\n' ...
         'Density       \t%.5f\tkg/m3\n' ...
         'Isoth. comp.  \t%e\t1/MPa\n' ...
         'Expansivity   \t%e\t1/K\n' ...
         'CP            \t%.4f\tJ/(kg K)\n' ...
         'CV            \t%.4f\tJ/(kg K)\n' ...
         'Speed of sound\t%.4f\tm/s\n\n'], ...
         [T, 1e-6*P, x, L, G, S, rho, 1e6 * Kap, Alp, CP, CV, U]);

end

% Function for calculating the equilibrium fraction xe
function xe = findxe(L, W)
    flip =  L < 0;
    if flip
        L = -L;
    end
    
    % Find starting values for x
    if W < 1.1111111*(2.944439 - L) % xe = 0.05 isoline, W = (10/9) * (ln(19) - L)
        x0 = 0.049;
        x1 = 0.5;
    elseif W < 1.0204081*(4.595119 - L) % xe = 0.01 isoline, W = (50/49) * (ln(99) - L)
        x0 = 0.0099;
        x1 = 0.051;
    else
        x0 = 0.99 * exp(-1.0204081 * L - W);
        x1 = 1.01 * 1.087 * exp(-L - W);
        if x1 > 0.0101
            x1 = 0.0101;
        end
    end

    xefun = @(x) L + log(x/(1-x)) + W*(1-2*x);
    
    xe = fzero(xefun, [x0 x1]);
    if flip
        xe = 1 - xe;
    end
    
end
    
    
    
    
    
    
    
    
    
    

==> anc/Pvap-Bottomley-1978.txt <==
Bottomley (1978)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     
 258.703259    1.992431e-004
 260.462879    2.299380e-004
 261.682613    2.543586e-004
 262.632405    2.744430e-004
 263.152290    2.860578e-004
 265.151844    3.346693e-004
 265.151844    3.345360e-004
 265.151844    3.345360e-004
 266.151618    3.612797e-004
 266.151618    3.615463e-004
 266.151618    3.615463e-004
 266.151618    3.615463e-004
 266.151618    3.614130e-004
 266.151618    3.614130e-004
 267.151392    3.904816e-004
 267.151392    3.907483e-004
 267.151392    3.904816e-004
 267.151392    3.904816e-004
 268.151163    4.216460e-004
 268.151163    4.216460e-004
 268.151163    4.217793e-004
 269.150933    4.545547e-004
 269.150933    4.548214e-004
 270.150702    4.896679e-004
 270.150702    4.898012e-004
 270.150702    4.898012e-004
 271.150470    5.271909e-004
 271.150470    5.274575e-004
 271.180463    5.284903e-004
 271.180463    5.283570e-004


==> anc/Pvap-Cantrell-et-al-2008.txt <==
Cantrell et al. (2008)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 271.400000    5.630000e-004
 269.400000    4.760000e-004
 267.400000    4.020000e-004
 264.900000    3.380000e-004
 261.900000    2.840000e-004
 259.900000    2.380000e-004


==> anc/Pvap-Kraus-Greer-1984.txt <==
Kraus and Greer (1984)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     
 251.304795    9.732000e-005
 252.254603    1.133200e-004
 252.574538    1.079900e-004
 252.904471    1.173200e-004
 253.154420    1.226500e-004
 253.474354    1.159900e-004
 254.504142    1.306500e-004
 254.604122    1.426500e-004
 255.743885    1.559800e-004
 256.543717    1.666500e-004
 256.693685    1.679800e-004
 259.293132    2.079800e-004
 260.052968    2.226400e-004
 260.172942    2.253100e-004
 260.252925    2.279800e-004
 260.402892    2.306400e-004
 260.952773    2.386400e-004
 261.072747    2.399800e-004
 261.102740    2.426400e-004
 261.202718    2.439800e-004
 261.462661    2.506400e-004
 261.592633    2.533100e-004
 262.082526    2.613100e-004
 262.642402    2.759700e-004
 262.792369    2.786400e-004
 263.082305    2.839700e-004
 263.092303    2.826400e-004
 263.132294    2.839700e-004
 263.342248    2.879700e-004
 263.852134    3.026400e-004
 264.052090    3.066400e-004
 264.242047    3.093000e-004
 264.771929    3.253000e-004
 265.151844    3.333000e-004
 265.181837    3.346300e-004
 265.221828    3.346300e-004
 265.341801    3.386300e-004
 265.851686    3.533000e-004
 266.161616    3.613000e-004
 266.271591    3.639600e-004
 266.281589    3.639600e-004
 266.551528    3.719600e-004
 266.901448    3.826300e-004
 267.311355    3.932900e-004
 267.351346    3.946300e-004
 267.381339    3.959600e-004
 267.391337    3.972900e-004
 267.451323    3.986300e-004
 267.981202    4.155600e-004
 268.351117    4.259600e-004
 268.411104    4.300900e-004
 268.431099    4.282200e-004
 268.541074    4.324900e-004
 268.611058    4.356900e-004
 269.040959    4.502200e-004
 269.370883    4.615500e-004
 269.460862    4.650200e-004
 269.570836    4.674200e-004
 269.640820    4.696900e-004
 269.780788    4.739500e-004
 270.130707    4.878200e-004
 270.610595    5.071500e-004
 270.670581    5.083500e-004
 270.670581    5.075500e-004
 270.700574    5.083500e-004
 270.730567    5.102200e-004
 270.870535    5.156800e-004
 271.620360    5.451500e-004
 271.770325    5.508800e-004
 271.810315    5.534100e-004
 271.820313    5.530100e-004
 271.900294    5.574100e-004
 271.940285    5.582100e-004
 272.810080    5.943400e-004
 272.830075    5.966100e-004
 272.860068    5.982100e-004
 272.960045    6.016700e-004
 273.010033    6.038100e-004
 273.010033    6.030100e-004


==> anc/Pvap-Scheel-Heuse-1909.txt <==
Scheel and Heuse (1909)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     
 270.354101    4.971592e-004
 270.338113    4.964926e-004
 270.336115    4.967592e-004
 270.322126    4.967592e-004
 270.314132    4.964926e-004
 269.234964    4.575624e-004
 268.311685    4.278315e-004
 268.300694    4.271649e-004
 268.269718    4.268983e-004
 268.253731    4.256984e-004
 265.905595    3.566374e-004
 265.888608    3.562374e-004
 265.876618    3.558375e-004
 265.857633    3.557041e-004
 265.854636    3.553042e-004
 265.844644    3.557041e-004
 265.842645    3.547709e-004
 265.839648    3.545042e-004
 264.352847    3.163740e-004
 264.042100    3.086413e-004
 263.345667    2.921094e-004
 257.986091    1.894511e-004
 257.854201    1.882512e-004


==> anc/TH-Kanno-Miyata-2006.txt <==
Kanno and Miyata (2006)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 235.300000    0.000000
 233.300000   20.000000
 230.900000   40.000000
 229.300000   48.100000
 226.600000   61.900000
 223.800000   78.900000
 220.900000   90.000000
 218.800000   98.000000
 218.500000  102.000000
 216.300000  109.000000
 211.200000  122.000000
 210.600000  130.900000
 207.700000  140.100000
 204.300000  145.100000
 201.000000  160.000000
 196.100000  169.000000
 189.600000  184.100000
 186.100000  190.400000
 183.500000  195.900000
 181.900000  200.000000
 183.200000  201.700000
 181.900000  206.000000
 183.500000  207.500000
 182.300000  210.100000
 183.800000  219.000000
 182.400000  220.000000
 183.600000  224.100000
 185.000000  237.100000
 184.400000  239.000000
 184.100000  244.000000
 185.300000  253.900000
 185.900000  263.500000
 185.300000  282.100000
 186.300000  291.000000
 186.300000  296.000000
 186.400000  303.500000


==> anc/TH-Kanno-et-al-1975.txt <==
Kanno et al. (1975)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 235.000000    0.100000
 233.000000   19.700000
 230.500000   38.700000
 228.700000   47.300000
 226.500000   59.400000
 223.300000   78.100000
 218.300000   98.100000
 218.100000  102.200000
 212.800000  121.600000
 207.200000  139.700000
 203.800000  150.500000
 200.500000  159.700000
 195.700000  171.700000
 190.600000  180.600000
 189.200000  183.800000
 185.600000  189.800000
 181.300000  199.700000
 181.800000  201.000000
 181.300000  207.300000
 182.200000  208.300000
 182.200000  221.000000
 184.100000  224.800000
 184.000000  238.400000
 183.400000  243.800000
 185.200000  254.000000
 185.100000  282.500000
 186.000000  295.900000


==> anc/TH-Mishima-Stanley-1998.txt <==
Mishima and Stanley (1998)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 472.763000  199.573000
 476.654000  198.504000
 647.860000  203.632000
 669.261000  206.624000
 682.879000  207.692000
 715.953000  210.684000
 723.735000  213.675000
 791.829000  217.735000
 885.214000  220.513000
 894.942000  223.504000
 955.253000  224.145000
1021.400000  230.342000
1036.960000  228.419000
1128.400000  237.821000
1132.300000  233.974000
1235.410000  244.444000
1250.970000  241.026000
1387.160000  245.940000
1443.580000  250.214000
1459.140000  251.068000


==> anc/TH-Xans-Barnaud-1975.txt <==
Xans and Barnaud (1975)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     
 234.457900    0.100000
 231.358407   30.000000
 230.658518   34.000000
 227.159060   50.000000
 223.159644   74.000000
 221.159923   84.000000
 219.960085   92.000000
 215.160702  108.000000


==> anc/TMiceI-Bridgman-1912.txt <==
Bridgman (1912)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     
 253.016232  198.134000
 257.012902  167.423000
 261.159461  130.768000
 265.256117   90.151000
 269.153028   51.515000
 266.255315   78.065000
 268.403613   55.973000
 269.852487   41.212000
 270.851721   27.838000
 272.050816   12.086000


==> anc/TMiceI-Evans-1967.txt <==
Evans (1967)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 264.695030   99.653600
 251.819000  200.432000
 248.894900  220.103000
 245.812700  240.559000
 242.729800  259.433000
 239.330600  279.879000
 235.851900  299.532000
 231.739500  319.955000


==> anc/TMiceI-Henderson-Speedy-1987.txt <==
Henderson & Speedy (1987)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     
 258.883220  147.400000
 262.712387  114.700000
 265.191835   90.700000
 268.051186   61.400000
 270.350656   35.600000
 272.790085    4.900000
 273.489920   -4.800000
 274.009796  -11.500000
 274.329720  -15.800000
 274.809606  -22.800000


==> anc/TMiceI-Maruyama-2005.txt <==
Maruyama (2005)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 271.850000   14.600000
 272.850000    2.700000
 270.950000   26.100000
 269.850000   37.400000
 269.050000   46.500000
 267.850000   60.300000
 266.850000   70.400000
 249.850000  214.800000
 246.950000  234.500000
 243.850000  254.100000
 249.050000  218.800000
 252.350000  195.200000
 255.150000  174.400000
 245.050000  247.000000
 241.150000  270.900000
 237.950000  289.200000
 251.050000  205.200000
 257.350000  158.100000
 260.350000  132.700000
 262.950000  109.200000
 265.350000   87.900000
 247.950000  229.300000
 265.350000   88.400000
 267.950000   58.500000
 260.250000  132.900000
 256.950000  159.500000
 256.150000  166.600000
 254.750000  178.500000
 263.750000  102.500000
 270.550000   31.100000
 271.350000   21.200000
 268.330000   54.900000
 267.220000   67.500000
 265.700000   83.200000
 264.750000   93.000000
 262.400000  115.000000
 261.480000  123.300000
 258.800000  146.200000
 259.150000  142.500000
 257.950000  154.000000
 261.880000  119.400000
 259.650000  137.700000
 256.710000  161.200000
 263.820000  100.800000
 255.820000  169.300000
 242.050000  265.700000
 247.950000  228.600000
 247.350000  230.100000
 247.350000  230.200000
 242.950000  258.600000
 242.950000  258.400000
 263.950000   99.300000
 247.470000  232.400000
 247.470000  232.500000
 268.150000   58.000000
 246.550000  237.000000
 242.200000  264.900000
 240.050000  278.000000
 242.350000  263.600000
 253.150000  190.600000
 244.350000  250.500000
 245.950000  241.500000
 246.450000  238.600000
 263.350000  105.900000
 247.750000  228.300000
 252.350000  197.200000
 243.250000  258.400000
 240.750000  273.800000
 239.650000  279.900000
 239.150000  282.800000
 238.950000  283.800000
 245.750000  242.000000
 245.150000  246.200000
 241.650000  267.700000
 239.450000  281.500000
 238.350000  288.000000
 237.350000  294.000000
 244.550000  249.800000
 249.650000  216.000000
 253.650000  186.600000
 254.350000  181.000000
 258.450000  149.100000
 261.050000  126.900000
 264.250000   96.200000
 257.550000  155.600000
 262.150000  117.700000
 247.150000  234.200000
 248.350000  225.400000
 250.550000  209.800000
 251.200000  205.200000
 251.950000  200.100000
 253.650000  187.000000
 254.900000  177.100000
 266.090000   79.000000
 266.580000   73.600000
 258.220000  151.000000
 260.020000  134.550000
 262.750000  111.000000
 245.500000  243.900000
 257.750000  154.500000
 260.550000  130.600000
 260.650000  130.000000
 265.820000   82.600000
 255.050000  178.200000
 254.380000  183.000000
 256.110000  167.800000
 255.320000  174.700000
 247.550000  231.000000
 248.650000  223.200000
 241.650000  267.400000
 253.330000  189.900000
 252.820000  194.000000
 252.110000  199.400000
 251.530000  203.500000
 250.850000  208.000000
 250.150000  213.200000
 254.050000  184.000000
 255.300000  174.700000
 256.550000  164.700000
 260.150000  133.500000
 248.630000  224.200000
 248.350000  225.300000
 257.720000  155.000000
 254.750000  178.200000
 251.750000  202.200000
 258.150000  151.200000
 252.790000  193.150000
 267.690000   62.400000
 265.950000   80.800000
 264.530000   94.900000
 265.120000   90.300000
 252.950000  192.600000
 263.850000  104.000000
 266.790000   73.500000


==> anc/TMiceI-Mishima-1996-2011.txt <==
Mishima (1996, 2011)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 270.376816   25.795318
 268.361905   46.942912
 265.921488   60.895212
 265.058866   74.884035
 264.467918   83.893373
 264.087692  105.929727
 263.180952  100.365852
 262.636444  107.524623
 261.620571  134.576987
 261.521306  118.201907
 260.509497  124.812813
 260.254077  125.458076
 259.865143  126.943399
 259.860499  133.505606
 259.806512  135.514445
 259.392617  133.627354
 258.768000  149.327557
 257.146667  145.923883
 256.331066  162.432887
 255.399946  169.993426
 254.370141  193.040286
 254.355048  175.666874
 253.998621  181.133350
 253.717660  182.996092
 253.148190  184.895358
 252.230422  208.928376
 250.993379  210.718069
 250.642177  230.623836
 248.198880  228.834236
 246.766766  244.515261
 246.146213  242.615995
 245.751474  252.453218
 244.583510  251.260090
 242.660898  263.907922
 242.603429  279.493407
 241.823238  272.699879
 240.924045  293.993572
 240.532789  282.050111
 240.405079  280.369992
 239.722088  287.882358
 239.243501  290.956938
 238.393651  292.021257
 236.404862  305.839634
 236.025215  312.876657
 235.629315  304.025591
 235.300172  327.157676
 234.930395  309.954710
 234.221605  316.541266
 233.393814  325.441031
 233.345052  324.661845
 233.296923  319.840260
 233.174385  332.745900
 231.625034  328.667348
 231.468299  330.530090
 230.973134  337.226220
 230.370576  352.895163
 229.290268  336.325286
 228.816000  346.929520
 228.230277  359.079952
 227.577215  349.327952
 226.848109  358.471213
 226.316952  354.952701
 225.420082  359.688995
 225.266249  359.993060
 225.154794  361.709705
 224.760054  371.717375
 223.737796  367.736221
 223.226957  387.934183
 222.907683  381.785919
 219.556463  379.168341
 219.396825  388.774243
 219.204100  383.295592
 218.991637  390.149993
 218.888889  398.830612
 218.643338  388.920340
 218.489257  392.242847
 218.011755  406.452025
 217.352308  393.230213
 216.857723  391.440520
 216.788644  395.385149
 216.529741  395.226877
 216.063020  399.792420
 215.592816  401.618637
 214.230385  410.469703
 214.055075  404.711032
 213.694585  406.939017
 212.512109  429.559760
 210.640000  406.500724
 210.455401  428.330107
 210.273705  417.652824
 210.187211  423.618467
 210.094912  438.191680
 209.452299  432.384309
 209.379156  428.476204
 209.221261  425.335111
 208.979193  424.056759
 208.744671  440.943180
 208.109605  429.206691
 207.201705  428.561428
 205.293605  450.269063
 205.223365  430.545917
 204.718912  449.441178
 203.868481  451.815260
 203.783728  421.329608
 203.630476  442.416329
 203.472000  445.520898
 203.207873  444.534741
 202.573388  448.942012
 202.228571  454.018895
 202.110150  447.188843
 201.267846  469.894810
 200.243265  462.090775
 200.122522  443.633807
 199.764934  443.305088
 199.515320  465.755384
 199.326077  468.214690
 199.165329  468.930741
 199.108390  444.717362
 199.002159  468.786905
 198.947592  459.229702
 198.522086  456.612124
 198.419338  452.728368
 198.225451  454.773732
 198.107029  449.964693
 197.620571  447.821932
 197.420299  455.102451
 196.845605  447.578436
 196.755048  446.616628
 196.446803  473.060253
 196.277297  455.321597
 195.448345  444.863460
 194.671637  458.815759
 194.232200  458.097447
 194.149769  454.871130
 194.105651  464.294411
 194.000000  457.695679
 193.780571  464.367459
 193.593651  449.660324
 192.711293  464.744877
 192.710132  473.218525
 192.528435  460.690675
 191.404590  474.022061
 191.391238  459.832536
 191.260835  472.585437
 190.986050  477.637971
 190.807837  472.378465
 189.871492  476.176997
 189.417542  473.875963
 189.094785  458.718361
 188.897415  482.860952
 188.763900  480.255549
 186.880762  481.107783
 185.410358  460.263158
 184.496073  476.688338
 184.392744  462.772563
 184.249361  490.786734
 183.171374  474.350780
 182.824816  493.830430
 182.164209  492.905146
 181.782821  497.361116
 181.653370  491.395473
 178.818213  492.870813
 178.659156  482.020892
 178.424054  493.026894
 174.408163  492.199009
 173.361524  500.319588
 173.020190  491.866029
 172.969687  509.962015
 172.074558  500.051743
 169.746018  507.405837
 168.895166  507.052242


==> anc/TMiceI-Nordell-1990.txt <==
Nordell (1990)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     
 272.820000    5.100000
 272.370000   11.200000
 271.650000   20.800000
 270.400000   37.400000
 268.650000   57.500000
 266.920000   76.400000
 261.090000  132.800000
 258.980000  151.000000
 255.380000  179.500000
 252.350000  201.700000
 250.030000  217.100000


==> anc/alpha-Caldwell-1978.txt <==
Caldwell (1978)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     10^4 A_P/(1/K)
 275.989324    5.860000   0.00000
 275.689396    7.310000   0.00000
 274.739623   11.760000   0.00000
 273.080017   18.990000   0.00000
 272.050259   23.340000   0.00000
 270.380649   30.300000   0.00000
 268.811012   36.440000   0.00000
 269.740797   32.640000   0.00000
 271.180463   27.130000   0.00000
 268.990970   35.680000   0.00000
 269.510850   33.610000   0.00000
 269.980742   31.610000   0.00000
 274.399704   13.060000   0.00000
 275.479446    7.960000   0.00000
 276.259259    4.310000   0.00000
 276.659163    2.380000   0.00000
 276.999081    0.580000   0.00000
 276.019317    5.620000   0.00000
 276.699153    2.100000   0.00000
 276.509199    3.200000   0.00000
 276.989084    1.000000   0.00000
 276.849117    1.720000   0.00000
 276.919100    1.240000   0.00000
 277.169040    0.100000   0.00000
 275.669401    7.030000   0.00000
 276.309247    3.930000   0.00000
 276.609175    2.550000   0.00000
 276.889108    1.060000   0.00000
 276.889108    1.150000   0.00000
 274.229744   13.550000   0.00000
 274.229744   13.820000   0.00000
 270.070721   31.200000   0.00000
 269.240913   34.510000   0.00000
 268.261138   38.190000   0.00000
 269.710804   32.990000   0.00000
 276.759139    1.750000   0.00000


==> anc/alpha-Ter-Minassian-et-al-1981.txt <==
Ter Minassian et al. (1981)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     10^4 A_P/(1/K)
 245.505928  201.317000   3.11410
 245.505928  230.159000   3.62421
 245.505928  290.229000   4.35362
 245.505928  321.060000   4.62138
 245.505928  353.506000   4.85443
 245.505928  381.892000   5.03240
 262.802367   21.897900  -1.86311
 262.802367   32.114400  -1.28250
 262.802367   42.332000  -0.69497
 262.802367   53.334500  -0.27359
 262.802367   54.564600  -0.17679
 262.802367   54.581500  -0.06606
 262.802367   65.974400   0.25841
 262.802367   79.826600   0.76956
 262.802367   83.082300   0.86622
 262.802367   85.536200   1.01830
 262.802367  104.247000   1.50836
 262.802367  111.983000   1.76388
 262.802367  116.863000   1.88811
 262.802367  125.803000   2.06050
 262.802367  143.283000   2.45375
 262.802367  147.350000   2.55728
 262.802367  173.332000   2.90842
 262.802367  202.968000   3.31467
 262.802367  203.389000   3.41845
 262.802367  225.714000   3.70064
 262.802367  256.145000   4.00303
 262.802367  286.557000   4.18086
 262.802367  317.382000   4.41402
 262.802367  347.383000   4.55035
 262.802367  379.410000   4.69347
 262.802367  568.676000   5.15096
 274.599656   20.173000   0.11625
 274.599656   54.769700   1.17268
 274.599656  121.819000   2.50368
 274.599656  176.228000   3.30268
 274.599656  267.090000   4.04380
 274.599656  302.364000   4.22821
 274.599656  337.635000   4.39186
 274.599656  376.545000   4.49989
 274.599656  414.242000   4.63569
 274.599656  451.936000   4.74381
 274.599656  460.860000   4.81932
 274.599656  488.010000   4.85896
 274.599656  503.809000   4.85095
 274.599656  522.863000   4.93267
 274.599656  545.550000   4.93110
 274.599656  586.889000   5.03205
 274.599656  613.222000   5.03023
 274.599656  630.645000   5.04286
 253.204410  134.602000   1.90935
 253.204410  143.160000   2.28191
 253.204410  143.924000   1.97790
 253.204410  155.690000   2.14302
 253.204410  163.839000   2.48798
 253.204410  169.135000   2.70183
 253.204410  173.556000   2.48742
 253.204410  195.508000   3.08028
 253.204410  196.340000   3.22531
 253.204410  196.704000   2.95586
 253.204410  201.619000   3.32863
 253.204410  204.839000   3.20410
 253.204410  228.373000   3.54817
 253.204410  255.952000   3.87128
 253.204410  269.750000   4.08464
 253.204410  279.868000   4.06334
 253.204410  300.556000   4.33157
 253.204410  304.598000   4.28298
 253.204410  309.497000   4.55213
 253.204410  326.474000   4.37844
 253.204410  341.901000   4.65389
 253.204410  353.626000   4.54959
 253.204410  374.716000   4.79708
 253.204410  378.747000   4.67940
 273.199988    1.812410  -0.72895
 273.199988    4.274050  -0.51493
 273.199988   15.659300  -0.19088
 273.199988   17.288100  -0.12880
 273.199988   51.879100   1.04365
 273.199988   88.451300   1.93273
 273.199988  119.307000   2.50436
 273.199988  148.928000   2.93789
 273.199988  180.567000   3.33675
 273.199988  209.358000   3.63907
 273.199988  240.165000   3.88600
 273.199988  277.855000   4.13944
 273.199988  300.544000   4.24867
 273.199988  331.749000   4.45413
 273.199988  360.104000   4.54922
 273.199988  471.890000   4.84675
 287.996359    7.020980   1.57818
 287.996359   32.599200   2.05339
 287.996359   65.072500   2.61111
 287.996359  101.171000   3.04426
 287.996359  136.048000   3.43604
 287.996359  167.248000   3.60695
 287.996359  204.529000   3.83278
 287.996359  239.777000   3.99656
 287.996359  273.811000   4.16731
 287.996359  295.294000   4.33879
 287.996359  336.593000   4.35713
 287.996359  358.866000   4.39730
 287.996359  368.988000   4.40363
 287.996359  400.986000   4.49160
 287.996359  545.973000   4.80795
 287.996359  601.855000   4.88763
 287.996359  635.858000   4.85113
 265.201832   42.694700  -0.40451
 265.201832   59.374800   0.27653
 265.201832   76.440400   0.83328
 265.201832  101.617000   1.55457
 265.201832  135.297000   2.35751
 265.201832  169.338000   2.87740
 265.201832  200.946000   3.34931
 265.201832  234.154000   3.71056
 265.201832  266.544000   4.00289
 265.201832  300.941000   4.20522
 265.201832  363.666000   4.57620
 265.201832  396.035000   4.73739
 273.499917    7.929800  -0.36520
 273.499917    9.127020  -0.46891
 273.499917   25.392300   0.14317
 273.499917   51.391300   0.95408
 273.499917   90.340500   1.84603
 273.499917  123.193000   2.52484
 273.499917  158.041000   3.03772
 273.499917  190.850000   3.42663
 273.499917  225.263000   3.73249
 273.499917  259.257000   3.94178
 273.499917  291.633000   4.15128
 273.499917  324.408000   4.31932
 273.499917  355.566000   4.48758
 273.499917  387.931000   4.62117
 281.298033   27.581300   1.24727
 281.298033   60.438800   1.96060
 281.298033   94.478800   2.47358
 281.298033  129.322000   2.95195
 281.298033  162.137000   3.38228
 281.298033  196.148000   3.70200
 281.298033  229.738000   3.91824
 281.298033  263.328000   4.12758
 281.298033  293.275000   4.30982
 281.298033  335.327000   4.33162
 281.298033  369.306000   4.44427
 281.298033  402.482000   4.59155


==> anc/cp-Abramson-Brown-2004.txt <==
Abramson and Brown (2004)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 298.150000    0.000000   4182.80
 298.150000    0.000000   4241.13
 298.150000  135.613000   3880.73
 298.150000  266.636000   3790.04
 298.150000  448.151000   3816.67
 298.150000  586.563000   3794.50
 298.150000  716.392000   3798.54
 298.150000  717.093000   3839.21


==> anc/cp-Angell-et-al-1982.txt <==
Angell et al. (1982)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 289.995851    0.101325   4185.34
 284.997115    0.101325   4185.34
 279.998352    0.101325   4190.89
 274.999561    0.101325   4185.34
 270.000737    0.101325   4229.75
 265.001877    0.101325   4251.95
 260.002979    0.101325   4301.91
 255.004039    0.101325   4346.31
 250.005054    0.101325   4473.98
 245.006022    0.101325   4684.92
 240.006941    0.101325   5145.64
 238.007294    0.101325   5362.12
 270.000737    0.101325   4213.09
 265.001877    0.101325   4201.99
 260.002979    0.101325   4290.80
 255.004039    0.101325   4412.92
 250.005054    0.101325   4562.80
 245.006022    0.101325   4795.93
 240.006941    0.101325   5145.64
 238.007294    0.101325   5373.22
 289.995851    0.101325   4185.34
 284.997115    0.101325   4174.24
 279.998352    0.101325   4190.89
 274.999561    0.101325   4190.89
 270.000737    0.101325   4201.99
 265.001877    0.101325   4251.95
 260.002979    0.101325   4307.46
 265.001877    0.101325   4240.85
 260.002979    0.101325   4268.60
 255.004039    0.101325   4368.52
 250.005054    0.101325   4518.39
 245.006022    0.101325   4690.47
 242.006580    0.101325   4906.95
 240.006941    0.101325   5073.47
 239.007119    0.101325   5240.00
 238.007294    0.101325   5334.36
 237.007468    0.101325   5478.69
 236.007639    0.101325   5672.97


==> anc/cp-Anisimov-et-al-1972.txt <==
Anisimov et al. (1972)
Temperatures were converted to the ITS-90 scale.
Heat capacity values were converted to the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 266.170614    0.101325   4254.78
 266.620512    0.101325   4256.47
 266.987429    0.101325   4250.12
 267.729260    0.101325   4244.61
 268.246141    0.101325   4238.68
 268.288132    0.101325   4243.35
 268.328123    0.101325   4246.31
 269.252910    0.101325   4237.42
 269.731799    0.101325   4231.06
 269.775789    0.101325   4237.42
 270.290670    0.101325   4228.95
 270.480626    0.101325   4232.76
 270.738566    0.101325   4228.95
 271.259444    0.101325   4227.26
 271.518384    0.101325   4224.29
 271.775323    0.101325   4220.48
 272.265208    0.101325   4223.87
 272.335192    0.101325   4220.06
 273.302964    0.101325   4215.83
 274.232743    0.101325   4212.44
 275.090539    0.101325   4211.60
 275.385469    0.101325   4206.94
 276.132290    0.101325   4207.36
 276.466210    0.101325   4205.25
 277.027074    0.101325   4205.25
 277.061066    0.101325   4201.86
 277.580941    0.101325   4198.90
 278.138805    0.101325   4197.20
 279.219543    0.101325   4194.67
 280.006350    0.101325   4196.37
 280.412251    0.101325   4192.13
 280.826149    0.101325   4195.10
 280.937122    0.101325   4193.83
 281.311030    0.101325   4193.83
 281.682938    0.101325   4192.98
 282.502736    0.101325   4190.87
 282.803661    0.101325   4192.57
 283.620458    0.101325   4187.48
 284.628207    0.101325   4187.48
 285.594965    0.101325   4183.25
 286.530730    0.101325   4184.53
 287.574466    0.101325   4182.41
 288.470239    0.101325   4182.41
 288.880135    0.101325   4181.14
 289.439993    0.101325   4181.15
 289.780906    0.101325   4185.81
 291.533458    0.101325   4182.85
 292.388239    0.101325   4178.61
 293.285008    0.101325   4178.62
 294.141786    0.101325   4176.93
 295.037555    0.101325   4176.08
 296.942060    0.101325   4175.66
 297.875816    0.101325   4176.09
 298.849561    0.101325   4178.21
 299.819307    0.101325   4176.94
 300.754062    0.101325   4178.22
 301.687816    0.101325   4177.80
 302.659560    0.101325   4178.22
 303.592313    0.101325   4177.80


==> anc/cp-Archer-Carter-2000.txt <==
Archer and Carter (2000)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K)) uncertainty
 285.000000    0.101325   4193.00     13.10
 280.000000    0.101325   4200.00     13.20
 275.000000    0.101325   4208.00     13.40
 270.000000    0.101325   4222.00     14.10
 265.000000    0.101325   4249.00     14.70
 260.000000    0.101325   4277.00     14.60
 255.000000    0.101325   4330.00     15.90
 250.000000    0.101325   4430.00     29.20
 245.000000    0.101325   4621.00     34.20
 242.000000    0.101325   4781.00     36.90
 240.000000    0.101325   4948.00     45.90
 238.000000    0.101325   5155.00     52.10
 236.000000    0.101325   5391.00     43.00


==> anc/cp-Bertolini-et-al-1985.txt <==
Bertolini et al. (1985)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 253.794289    0.101325   4366.05
 251.314793    0.101325   4435.57
 251.314793    0.101325   4499.80
 249.315191    0.101325   4490.69
 249.315191    0.101325   4560.21
 248.115426    0.101325   4544.39
 247.095624    0.101325   4608.14
 247.125618    0.101325   4651.29


==> anc/cp-Czarnota-1984.txt <==
Czarnota (1984)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K)) uncertainty
 298.843563  224.100000   3680.00     50.00
 299.143484  458.100000   3700.00     20.00
 299.143484  669.300000   3830.00     20.00
 299.043511  888.700000   3850.00     20.00
 299.543380  798.200000   3860.00     40.00
 299.543380  838.800000   3860.00     40.00
 299.943275  850.600000   3890.00     40.00
 300.143222 1000.100000   4060.00     40.00
 300.143222 1032.100000   4120.00     20.00


==> anc/cp-Osborne-et-al-1939.txt <==
Osborne et al. (1939)
Temperatures were converted to the ITS-90 scale.
Heat capacity values were converted to the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 273.649634    0.101325   4218.28
 274.399091    0.101325   4216.79
 274.648911    0.101325   4215.07
 275.648201    0.101325   4212.06
 275.648201    0.101325   4211.85
 276.647502    0.101325   4209.54
 276.897329    0.101325   4208.02
 277.646815    0.101325   4206.41
 280.644825    0.101325   4199.43
 285.641736    0.101325   4191.05
 290.638924    0.101325   4185.97
 295.636379    0.101325   4182.37
 300.634091    0.101325   4181.00
 308.131119    0.101325   4179.69
 318.127968    0.101325   4180.47
 328.125681    0.101325   4183.22
 338.124191    0.101325   4187.40
 348.123433    0.101325   4192.90
 358.123348    0.101325   4200.52
 368.123877    0.101325   4209.85


==> anc/cp-Sirota-et-al-1970.txt <==
Sirota et al. (1970)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 277.758898   19.613300   4133.63
 273.219983   29.419950   4111.86
 273.259974   29.419950   4108.51
 276.269257   29.419950   4100.97
 277.358994   29.419950   4101.39
 277.518956   29.419950   4099.71
 277.608934   29.419950   4094.27
 277.468968   39.226600   4070.41
 277.468968   39.226600   4069.99
 277.478965   39.226600   4069.57
 271.560374   49.033250   4041.94
 272.900059   49.033250   4044.03
 273.000035   49.033250   4041.10
 273.239979   49.033250   4041.94
 273.299965   49.033250   4037.75
 273.349953   49.033250   4042.36
 276.329242   49.033250   4040.68
 277.279014   49.033250   4046.12
 277.668919   49.033250   4039.01
 278.828638   49.033250   4046.12
 280.228296   49.033250   4046.54
 285.676944   49.033250   4047.38
 285.686942   49.033250   4047.80
 300.673083   49.033250   4059.94
 305.511805   49.033250   4067.89
 305.511805   49.033250   4066.22
 272.250212   68.646550   3988.76
 272.710104   68.646550   3989.60
 273.219983   68.646550   3993.37
 273.289967   68.646550   3988.76
 273.359950   68.646550   3986.67
 276.329242   68.646550   3996.72
 277.289011   68.646550   3991.28
 288.326276   68.646550   4010.95
 305.631773   68.646550   4031.47
 305.651767   68.646550   4033.14
 272.210221   88.259850   3947.73
 272.750094   88.259850   3948.15
 273.219983   88.259850   3948.99
 276.359235   88.259850   3954.85
 277.259018   88.259850   3953.18
 288.326276   88.259850   3977.88
 305.661765   88.259850   4003.42
 273.209986   98.066500   3928.89
 276.359235   98.066500   3942.29
 277.259018   98.066500   3938.52
 277.259018   98.066500   3937.27
 277.259018   98.066500   3939.78
 278.848633   98.066500   3949.83
 288.306281   98.066500   3963.64
 305.671762   98.066500   3992.53


==> anc/cp-Tombari-et-al-1999.txt <==
Tombari et al. (1999)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     CP/(J/(kg K))
 247.850000    0.101325   4654.66
 248.400000    0.101325   4628.57
 248.960000    0.101325   4591.88
 249.510000    0.101325   4573.73
 250.070000    0.101325   4538.15
 250.630000    0.101325   4520.94
 251.190000    0.101325   4528.55
 251.750000    0.101325   4501.74
 252.320000    0.101325   4476.87
 252.880000    0.101325   4459.61
 253.450000    0.101325   4436.63
 254.010000    0.101325   4428.91
 254.580000    0.101325   4402.99
 255.150000    0.101325   4410.98
 255.720000    0.101325   4393.00
 256.290000    0.101325   4369.24
 256.860000    0.101325   4368.57
 257.430000    0.101325   4350.14
 258.000000    0.101325   4352.53
 258.570000    0.101325   4351.64
 259.140000    0.101325   4347.65
 259.720000    0.101325   4332.82
 260.290000    0.101325   4314.28
 260.860000    0.101325   4300.69
 261.430000    0.101325   4305.35
 262.010000    0.101325   4291.86
 262.580000    0.101325   4303.18
 263.160000    0.101325   4284.03
 263.730000    0.101325   4257.22
 264.310000    0.101325   4278.20
 264.880000    0.101325   4292.08
 265.450000    0.101325   4274.37
 266.020000    0.101325   4277.26
 266.600000    0.101325   4248.01
 267.170000    0.101325   4247.34
 267.750000    0.101325   4259.83
 268.320000    0.101325   4234.30
 268.900000    0.101325   4235.19
 269.470000    0.101325   4239.29
 270.050000    0.101325   4238.13
 270.630000    0.101325   4230.13
 271.200000    0.101325   4211.26
 246.820000    0.101325   4722.44
 247.360000    0.101325   4671.04
 247.910000    0.101325   4643.56
 248.470000    0.101325   4620.69
 249.020000    0.101325   4583.95
 249.580000    0.101325   4567.63
 250.140000    0.101325   4544.15
 245.780000    0.101325   4765.74
 246.330000    0.101325   4732.26
 246.870000    0.101325   4714.72
 247.420000    0.101325   4673.48
 247.970000    0.101325   4650.33
 248.530000    0.101325   4640.18
 249.080000    0.101325   4597.21
 244.750000    0.101325   4822.80
 245.280000    0.101325   4775.56
 245.820000    0.101325   4761.68
 246.370000    0.101325   4729.32
 246.920000    0.101325   4698.79
 247.470000    0.101325   4676.09
 248.020000    0.101325   4650.67
 248.580000    0.101325   4598.27
 249.130000    0.101325   4592.05
 249.690000    0.101325   4577.01
 248.130000    0.101325   4640.79
 248.790000    0.101325   4622.63
 249.350000    0.101325   4596.38
 249.920000    0.101325   4559.24
 250.490000    0.101325   4526.77
 251.060000    0.101325   4488.80
 251.630000    0.101325   4475.54
 252.210000    0.101325   4481.53
 252.780000    0.101325   4471.54
 253.360000    0.101325   4469.99
 253.930000    0.101325   4439.46
 254.510000    0.101325   4431.24
 255.080000    0.101325   4430.74
 255.660000    0.101325   4416.14
 256.240000    0.101325   4404.38
 256.820000    0.101325   4376.34
 257.400000    0.101325   4353.70
 257.980000    0.101325   4370.96
 258.560000    0.101325   4349.53
 259.140000    0.101325   4339.99
 259.720000    0.101325   4356.97
 260.300000    0.101325   4330.66
 260.880000    0.101325   4318.23
 261.470000    0.101325   4322.72
 262.050000    0.101325   4314.17
 262.630000    0.101325   4299.80
 263.210000    0.101325   4306.51
 263.800000    0.101325   4283.70
 264.380000    0.101325   4278.09
 264.960000    0.101325   4271.15
 265.540000    0.101325   4266.66
 266.110000    0.101325   4250.28
 266.700000    0.101325   4269.99
 267.280000    0.101325   4257.17
 267.860000    0.101325   4243.73
 268.450000    0.101325   4232.52
 269.030000    0.101325   4239.46
 269.620000    0.101325   4227.97
 270.210000    0.101325   4235.52
 270.790000    0.101325   4226.08
 271.380000    0.101325   4214.92
 271.960000    0.101325   4216.42
 272.550000    0.101325   4229.63
 273.140000    0.101325   4193.94
 273.730000    0.101325   4208.87
 274.310000    0.101325   4226.80
 274.910000    0.101325   4209.93
 275.490000    0.101325   4189.83
 276.080000    0.101325   4191.28
 276.660000    0.101325   4198.44
 277.250000    0.101325   4192.72
 277.830000    0.101325   4192.33
 278.420000    0.101325   4206.10
 279.010000    0.101325   4205.04
 279.590000    0.101325   4210.48
 280.170000    0.101325   4175.40
 280.760000    0.101325   4172.57
 281.340000    0.101325   4168.46
 281.930000    0.101325   4181.23
 282.520000    0.101325   4183.01
 283.100000    0.101325   4195.33


==> anc/kappa-Kanno-Angell-1979.txt <==
Kanno & Angell (1979)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     10^4 K_T/(1/MPa)
 297.950000   10.000000   4.41600
 293.950000   10.000000   4.46200
 286.850000   10.000000   4.62700
 283.850000   10.000000   4.74900
 282.450000   10.000000   4.72900
 281.450000   10.000000   4.77200
 278.650000   10.000000   4.81000
 278.050000   10.000000   4.79600
 277.350000   10.000000   4.90100
 273.950000   10.000000   4.93100
 268.150000   10.000000   5.20800
 267.450000   10.000000   5.21800
 265.850000   10.000000   5.31500
 262.650000   10.000000   5.52700
 262.150000   10.000000   5.57800
 260.350000   10.000000   5.57800
 259.050000   10.000000   5.73300
 258.750000   10.000000   5.81300
 256.250000   10.000000   5.96500
 253.450000   10.000000   6.17300
 253.250000   10.000000   6.30800
 250.350000   10.000000   6.49900
 248.150000   50.000000   5.87200
 248.750000   50.000000   5.69100
 250.950000   50.000000   5.56000
 253.350000   50.000000   5.32900
 253.350000   50.000000   5.28900
 256.350000   50.000000   5.06700
 259.050000   50.000000   5.06700
 259.050000   50.000000   5.02300
 260.550000   50.000000   4.85600
 262.350000   50.000000   4.74500
 263.350000   50.000000   4.74500
 265.750000   50.000000   4.75200
 267.750000   50.000000   4.62400
 268.250000   50.000000   4.66800
 273.950000   50.000000   4.31500
 278.050000   50.000000   4.31500
 278.550000   50.000000   4.27500
 281.350000   50.000000   4.23500
 282.450000   50.000000   4.26500
 283.950000   50.000000   4.11700
 286.650000   50.000000   4.09400
 293.950000   50.000000   3.98700
 298.150000   50.000000   3.99000
 240.950000  100.000000   5.06000
 242.650000  100.000000   4.83900
 247.050000  100.000000   4.65100
 247.950000  100.000000   4.65100
 248.850000  100.000000   4.57400
 253.350000  100.000000   4.39900
 253.350000  100.000000   4.33900
 256.350000  100.000000   4.29500
 258.950000  100.000000   4.17400
 260.650000  100.000000   4.09700
 262.550000  100.000000   4.04700
 263.050000  100.000000   4.09400
 265.450000  100.000000   3.97300
 268.050000  100.000000   3.95000
 273.650000  100.000000   3.81500
 277.950000  100.000000   3.70100
 278.650000  100.000000   3.76500
 282.450000  100.000000   3.74200
 283.750000  100.000000   3.62400
 286.950000  100.000000   3.63800
 294.050000  100.000000   3.57000
 298.050000  100.000000   3.52000
 245.650000  150.000000   3.95600
 247.050000  150.000000   3.89600
 248.050000  150.000000   3.90900
 254.250000  150.000000   3.77200
 253.450000  150.000000   3.67100
 259.050000  150.000000   3.67100
 262.550000  150.000000   3.57700
 265.850000  150.000000   3.56000
 267.550000  150.000000   3.44000
 278.050000  150.000000   3.41900
 278.050000  150.000000   3.35600
 282.350000  150.000000   3.32200
 286.750000  150.000000   3.32600
 293.050000  150.000000   3.31200
 293.550000  150.000000   3.23500
 298.050000  150.000000   3.21100
 248.150000  190.000000   3.46600
 253.550000  190.000000   3.29500
 254.050000  190.000000   3.26200
 259.150000  190.000000   3.37900
 263.350000  190.000000   3.19100
 277.850000  190.000000   3.04400
 282.250000  190.000000   3.01700
 287.850000  190.000000   3.02700
 293.150000  190.000000   2.94300
 293.450000  190.000000   2.90600
 297.850000  190.000000   2.88300


==> anc/kappa-Millero-et-al-1969.txt <==
Millero et al. (1969)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     10^4 K_T/(1/MPa)
 275.069544    0.101325   5.03331
 276.159283    0.101325   4.98988
 277.169040    0.101325   4.96620
 278.148803    0.101325   4.93758
 283.077593    0.101325   4.77967
 288.176314    0.101325   4.68196
 293.165039    0.101325   4.60104
 298.143746    0.101325   4.53393
 303.132435    0.101325   4.46780
 308.141105    0.101325   4.43918
 313.119775    0.101325   4.41549
 318.218408    0.101325   4.42142
 323.147084    0.101325   4.42635
 327.915805    0.101325   4.42734


==> anc/kappa-Mishima-2010.txt <==
Mishima (2010)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     10^4 K_T/(1/MPa)
 268.900000   29.000000   5.16000
 268.900000   37.000000   5.35000
 269.100000   49.000000   4.57000
 269.200000   61.000000   4.26000
 269.200000   74.000000   4.66000
 269.200000   86.000000   4.40000
 269.200000   99.000000   4.38000
 269.200000  111.000000   3.94000
 269.200000  123.000000   3.95000
 269.200000  136.000000   3.93000
 269.300000  148.000000   3.57000
 269.300000  160.000000   3.76000
 269.300000  173.000000   3.49000
 269.300000  186.000000   3.38000
 269.300000  198.000000   3.14000
 269.300000  210.000000   3.19000
 269.200000  222.000000   3.17000
 269.200000  235.000000   2.99000
 269.200000  247.000000   2.87000
 269.200000  260.000000   2.75000
 269.200000  272.000000   2.88000
 269.200000  285.000000   2.82000
 269.200000  297.000000   2.63000
 269.200000  309.000000   2.67000
 269.200000  322.000000   2.47000
 269.200000  334.000000   2.49000
 269.100000  347.000000   2.55000
 269.100000  358.000000   2.44000
 269.100000  371.000000   2.46000
 269.100000  384.000000   2.12000
 269.100000  396.000000   2.33000
 264.400000   39.000000   5.86000
 264.300000   50.000000   4.84000
 264.300000   61.000000   4.90000
 264.400000   73.000000   4.02000
 264.400000   86.000000   4.32000
 264.400000   98.000000   4.28000
 264.400000  111.000000   3.99000
 264.400000  123.000000   4.11000
 264.500000  136.000000   3.63000
 264.400000  148.000000   4.07000
 264.200000  160.000000   3.43000
 264.100000  172.000000   3.35000
 264.100000  185.000000   3.66000
 264.300000  198.000000   3.21000
 264.300000  210.000000   3.22000
 264.300000  222.000000   3.10000
 264.300000  235.000000   3.09000
 264.300000  247.000000   2.81000
 264.400000  260.000000   3.02000
 264.400000  272.000000   2.73000
 264.400000  284.000000   3.01000
 264.400000  297.000000   2.63000
 264.400000  309.000000   2.85000
 264.400000  321.000000   2.37000
 264.300000  334.000000   2.64000
 264.300000  347.000000   2.66000
 264.300000  359.000000   2.53000
 264.300000  372.000000   2.59000
 264.300000  384.000000   2.26000
 264.300000  397.000000   1.95000
 259.100000   27.000000   5.49000
 259.100000   37.000000   5.43000
 259.200000   49.000000   4.41000
 259.400000   62.000000   4.17000
 259.400000   74.000000   4.36000
 259.400000   86.000000   4.48000
 259.400000   98.000000   4.54000
 259.400000  111.000000   4.02000
 259.400000  123.000000   4.16000
 259.400000  136.000000   4.05000
 259.400000  148.000000   3.62000
 259.400000  160.000000   3.76000
 259.400000  173.000000   3.63000
 259.400000  186.000000   3.41000
 259.400000  198.000000   3.47000
 259.500000  211.000000   3.21000
 259.400000  224.000000   3.06000
 259.400000  235.000000   3.00000
 259.300000  247.000000   2.89000
 259.400000  260.000000   2.96000
 259.300000  272.000000   2.88000
 259.300000  284.000000   2.83000
 259.300000  297.000000   2.80000
 259.300000  309.000000   2.72000
 259.300000  321.000000   2.42000
 259.300000  334.000000   2.51000
 259.300000  347.000000   2.60000
 259.300000  359.000000   2.51000
 259.300000  372.000000   2.44000
 259.400000  384.000000   2.26000
 259.300000  396.000000   2.35000
 254.300000   29.000000   5.76000
 254.400000   37.000000   6.54000
 254.400000   49.000000   5.43000
 254.400000   61.000000   5.53000
 254.400000   74.000000   3.97000
 254.400000   86.000000   4.86000
 254.300000   99.000000   4.66000
 254.300000  111.000000   4.40000
 254.300000  123.000000   4.28000
 254.400000  136.000000   4.04000
 254.400000  149.000000   3.84000
 254.400000  161.000000   3.93000
 254.400000  173.000000   3.84000
 254.400000  185.000000   3.50000
 254.400000  198.000000   3.46000
 254.400000  210.000000   3.22000
 254.400000  222.000000   3.30000
 254.300000  235.000000   3.07000
 254.200000  247.000000   3.04000
 254.200000  260.000000   2.94000
 254.100000  272.000000   2.84000
 254.100000  285.000000   2.91000
 254.000000  297.000000   2.76000
 254.100000  309.000000   2.73000
 254.100000  321.000000   2.73000
 254.000000  334.000000   2.60000
 254.000000  347.000000   2.64000
 253.900000  359.000000   2.57000
 253.900000  372.000000   2.54000
 254.000000  384.000000   2.28000
 254.000000  396.000000   2.45000
 249.500000   28.000000   7.87000
 249.500000   37.000000   6.56000
 249.500000   50.000000   5.50000
 249.500000   62.000000   5.34000
 249.500000   74.000000   5.38000
 249.500000   86.000000   4.92000
 249.500000   98.000000   4.98000
 249.500000  111.000000   4.36000
 249.500000  124.000000   4.50000
 249.600000  136.000000   3.93000
 249.600000  148.000000   4.04000
 249.600000  160.000000   4.06000
 249.500000  173.000000   3.85000
 249.500000  185.000000   3.47000
 249.500000  197.000000   3.43000
 249.600000  210.000000   3.40000
 249.500000  222.000000   3.38000
 249.500000  235.000000   3.23000
 249.500000  247.000000   3.18000
 249.500000  260.000000   2.86000
 249.400000  272.000000   3.00000
 249.400000  284.000000   2.83000
 249.400000  297.000000   2.73000
 249.400000  309.000000   2.59000
 249.300000  322.000000   2.74000
 249.300000  334.000000   2.58000
 249.300000  346.000000   2.50000
 249.300000  359.000000   2.54000
 249.300000  371.000000   2.38000
 249.300000  384.000000   2.46000
 249.300000  396.000000   2.28000
 244.500000   27.000000   8.13000
 244.500000   37.000000   7.31000
 244.500000   49.000000   6.61000
 244.500000   61.000000   5.80000
 244.400000   74.000000   5.90000
 244.300000   86.000000   5.23000
 244.300000   99.000000   4.80000
 244.200000  111.000000   4.75000
 244.200000  123.000000   4.69000
 244.200000  136.000000   4.39000
 244.300000  147.000000   4.15000
 244.300000  160.000000   4.14000
 244.300000  173.000000   3.88000
 244.300000  186.000000   3.56000
 244.400000  198.000000   3.75000
 244.400000  210.000000   3.59000
 244.400000  222.000000   3.53000
 244.500000  235.000000   2.99000
 244.500000  247.000000   3.31000
 244.500000  260.000000   3.14000
 244.400000  272.000000   3.15000
 244.400000  284.000000   3.21000
 244.400000  297.000000   2.80000
 244.400000  310.000000   2.75000
 244.400000  322.000000   2.83000
 244.400000  334.000000   2.54000
 244.400000  346.000000   2.65000
 244.300000  359.000000   2.51000
 244.300000  371.000000   2.57000
 244.300000  384.000000   2.29000
 244.200000  396.000000   2.41000
 239.600000   27.000000   7.40000
 239.400000   37.000000   7.65000
 239.400000   49.000000   7.13000
 239.500000   62.000000   6.62000
 239.500000   74.000000   6.24000
 239.500000   86.000000   5.67000
 239.500000   99.000000   5.56000
 239.500000  111.000000   4.87000
 239.500000  123.000000   4.88000
 239.500000  136.000000   4.46000
 239.500000  148.000000   4.35000
 239.500000  160.000000   4.50000
 239.500000  173.000000   4.04000
 239.400000  185.000000   3.68000
 239.400000  198.000000   3.76000
 239.400000  210.000000   3.65000
 239.400000  222.000000   3.34000
 239.400000  235.000000   3.27000
 239.300000  247.000000   3.35000
 239.400000  260.000000   3.07000
 239.400000  272.000000   2.97000
 239.400000  284.000000   3.17000
 239.300000  297.000000   2.91000
 239.300000  310.000000   2.87000
 239.400000  322.000000   2.47000
 239.400000  334.000000   2.49000
 239.400000  346.000000   2.68000
 239.400000  359.000000   2.51000
 239.400000  371.000000   2.44000
 239.400000  383.000000   2.37000
 239.400000  396.000000   2.20000
 234.700000   29.000000   9.30000
 234.600000   37.000000   9.40000
 234.500000   49.000000   7.05000
 234.400000   62.000000   6.87000
 234.400000   74.000000   6.97000
 234.400000   86.000000   6.01000
 234.300000   99.000000   5.76000
 234.500000  111.000000   5.21000
 234.500000  124.000000   5.19000
 234.400000  136.000000   5.08000
 234.300000  148.000000   4.53000
 234.400000  160.000000   4.39000
 234.300000  173.000000   4.48000
 234.300000  185.000000   4.41000
 234.400000  198.000000   3.61000
 234.400000  210.000000   3.61000
 234.400000  222.000000   3.32000
 234.400000  235.000000   3.42000
 234.400000  248.000000   3.13000
 234.400000  260.000000   3.21000
 234.400000  272.000000   2.89000
 234.400000  284.000000   3.25000
 234.400000  297.000000   2.88000
 234.400000  309.000000   3.03000
 234.400000  322.000000   2.86000
 234.400000  334.000000   2.78000
 234.400000  347.000000   2.70000
 234.400000  359.000000   2.61000
 234.400000  371.000000   2.67000
 234.400000  384.000000   2.34000
 234.400000  396.000000   2.33000
 229.400000   66.000000   8.14000
 229.300000   75.000000   7.35000
 229.400000   86.000000   6.67000
 229.500000   99.000000   6.07000
 229.500000  111.000000   5.56000
 229.500000  123.000000   5.39000
 229.400000  136.000000   5.10000
 229.400000  148.000000   4.76000
 229.400000  161.000000   4.70000
 229.400000  173.000000   4.51000
 229.400000  185.000000   4.07000
 229.300000  198.000000   4.17000
 229.300000  210.000000   3.66000
 229.300000  222.000000   3.54000
 229.300000  235.000000   3.78000
 229.300000  247.000000   3.28000
 229.200000  260.000000   3.15000
 229.200000  272.000000   3.17000
 229.200000  284.000000   2.92000
 229.200000  297.000000   2.98000
 229.200000  309.000000   2.84000
 229.300000  321.000000   2.70000
 229.300000  334.000000   2.78000
 229.300000  346.000000   2.88000
 229.300000  359.000000   2.69000
 229.400000  371.000000   2.51000
 229.400000  384.000000   2.49000
 229.400000  396.000000   2.25000
 224.400000  128.000000   6.70000
 224.400000  136.000000   5.77000
 224.400000  148.000000   5.23000
 224.400000  161.000000   5.24000
 224.400000  173.000000   4.05000
 224.400000  185.000000   4.75000
 224.300000  198.000000   4.42000
 224.300000  210.000000   3.95000
 224.400000  222.000000   3.50000
 224.400000  235.000000   3.55000
 224.300000  247.000000   3.13000
 224.300000  260.000000   3.49000
 224.400000  272.000000   3.33000
 224.400000  284.000000   3.09000
 224.400000  297.000000   2.91000
 224.400000  310.000000   3.04000
 224.400000  322.000000   2.57000
 224.500000  334.000000   2.87000
 224.500000  346.000000   2.67000
 224.400000  359.000000   2.73000
 224.400000  371.000000   2.50000
 224.400000  384.000000   2.49000
 224.400000  396.000000   2.58000
 219.500000  150.000000   4.88000
 219.500000  160.000000   4.72000
 219.500000  173.000000   4.39000
 219.500000  185.000000   4.56000
 219.400000  198.000000   4.18000
 219.400000  210.000000   4.05000
 219.400000  222.000000   3.61000
 219.500000  235.000000   3.54000
 219.500000  247.000000   3.34000
 219.500000  260.000000   3.38000
 219.500000  272.000000   3.35000
 219.500000  284.000000   3.18000
 219.500000  297.000000   2.89000
 219.500000  310.000000   2.85000
 219.500000  322.000000   2.89000
 219.400000  334.000000   2.71000
 219.400000  347.000000   2.46000
 219.500000  359.000000   2.67000
 219.500000  371.000000   2.58000
 219.400000  384.000000   2.68000
 219.400000  396.000000   2.55000
 214.700000  161.000000   5.39000
 214.600000  173.000000   5.01000
 214.700000  186.000000   5.12000
 214.700000  198.000000   4.11000
 214.600000  212.000000   4.38000
 214.500000  223.000000   3.64000
 214.500000  235.000000   3.77000
 214.500000  247.000000   3.11000
 214.500000  260.000000   3.64000
 214.400000  272.000000   3.18000
 214.400000  284.000000   3.31000
 214.400000  297.000000   3.10000
 214.400000  309.000000   2.97000
 214.400000  321.000000   2.65000
 214.400000  334.000000   2.94000
 214.400000  347.000000   2.79000
 214.400000  359.000000   2.72000
 214.400000  371.000000   2.54000
 214.400000  384.000000   2.57000
 214.400000  396.000000   2.43000
 209.500000  165.000000   6.32000
 209.500000  285.000000   3.23000
 209.500000  297.000000   2.94000
 209.500000  311.000000   3.22000
 209.500000  323.000000   2.75000
 209.500000  334.000000   2.84000
 209.500000  347.000000   2.95000
 209.500000  359.000000   2.72000
 209.500000  372.000000   2.77000
 209.500000  384.000000   2.47000
 209.500000  396.000000   2.56000
 204.600000  185.000000   5.54000
 204.600000  197.000000   5.23000
 204.600000  210.000000   4.06000
 204.600000  222.000000   3.76000
 204.500000  235.000000   3.76000
 204.500000  247.000000   3.36000
 204.500000  260.000000   3.51000
 204.500000  272.000000   3.34000
 204.500000  284.000000   3.11000
 204.500000  297.000000   3.05000
 204.500000  309.000000   2.94000
 204.500000  322.000000   2.60000
 204.500000  334.000000   2.80000
 209.600000  174.000000   5.08000
 209.600000  186.000000   5.34000
 209.600000  198.000000   4.96000
 209.600000  211.000000   4.28000
 209.600000  223.000000   3.76000
 209.500000  235.000000   3.74000
 209.500000  247.000000   3.08000
 209.600000  260.000000   3.59000
 209.600000  272.000000   3.46000
 204.600000  346.000000   2.97000
 204.600000  359.000000   2.48000
 204.600000  372.000000   2.78000
 204.600000  384.000000   2.67000
 204.600000  396.000000   2.46000
 199.400000  187.000000   5.16000
 199.400000  198.000000   4.50000
 199.700000  211.000000   4.74000
 199.800000  223.000000   4.34000
 199.700000  235.000000   3.78000
 199.700000  247.000000   3.53000
 199.700000  260.000000   3.87000
 199.700000  272.000000   3.19000
 199.700000  285.000000   3.11000
 199.700000  297.000000   3.08000
 199.700000  309.000000   3.30000
 199.700000  321.000000   2.73000
 199.700000  334.000000   3.18000
 199.700000  347.000000   2.67000
 199.700000  360.000000   3.03000
 199.700000  372.000000   2.92000
 199.700000  384.000000   2.68000
 199.700000  396.000000   2.81000


==> anc/kappa-Speedy-Angell-1976.txt <==
Speedy & Angell (1976)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     10^4 K_T/(1/MPa)
 247.050000    0.101325   7.13000
 247.050000    0.101325   7.06000
 249.550000    0.101325   6.95000
 249.250000    0.101325   6.62000
 250.550000    0.101325   6.67000
 251.950000    0.101325   6.45000
 252.950000    0.101325   6.44000
 260.950000    0.101325   5.90000
 263.850000    0.101325   5.61000
 272.150000    0.101325   5.27000
 273.250000    0.101325   4.97000
 283.250000    0.101325   4.90000
 285.850000    0.101325   4.92000
 293.050000    0.101325   4.49000
 293.450000    0.101325   4.70000
 294.050000    0.101325   4.74000
 296.650000    0.101325   4.60000


==> anc/readme.txt <==
Supplemental Material for the article
"Equation of state for supercooled water at pressures up to 400 MPa",
by Vincent Holten, Jan V. Sengers, and Mikhail A. Anisimov

The file "HoltenSCW2014.cpp" contains C++ code implementing the equation of state, and the file "HoltenSCW2014.m" contains equivalent MATLAB code.

The other files contain experimental data that are discussed in the article. In the file names, the measured quantities are referred to as follows:

Quantity                            Referred to as
------------------------------------------------------------
Density                             rho
Expansion coefficient               alpha
Isothermal compressibility          kappa
Isobaric heat capacity              cp   
Speed of sound                      w    
Homogeneous nucleation temperature  TH
Melting temperature of ice I        TMiceI
Liquid-vapor equilibrium pressure   Pvap


==> anc/rho-Adams-1931.txt <==
Adams (1931)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 298.135203    0.100000   997.050000
 298.135203   50.000000  1018.650000
 298.135203  100.000000  1037.840000
 298.135203  150.000000  1055.640000
 298.135203  200.000000  1071.980000
 298.135203  300.000000  1101.110000
 298.135203  400.000000  1126.870000
 298.135203  500.000000  1150.000000
 298.135203  600.000000  1170.930000
 298.135203  700.000000  1190.080000
 298.135203  800.000000  1207.960000
 298.135203  900.000000  1224.580000


==> anc/rho-Aleksandrov-et-al-1976.txt <==
Aleksandrov et al. (1976)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 264.152067   99.924000  1047.175245
 265.151844  100.176000  1047.142349
 265.151844   90.846000  1042.155177
 267.151392   99.673000  1046.758712
 267.151392   87.575000  1041.558171
 267.151392   78.019000  1037.333638
 267.151392   68.366000  1032.940472
 267.151392   56.536000  1027.464116
 270.150702  100.183000  1046.758712
 270.150702   88.448000  1041.764332
 270.150702   78.756000  1037.516600
 270.150702   68.874000  1033.079196
 270.150702   59.053000  1028.594939
 270.150702   49.340000  1024.065540
 270.150702   38.916000  1019.097895
 270.150702   29.754000  1014.641274
 270.150702   24.530000  1012.063801
 271.150470   29.024000  1014.137071
 271.150470   21.850000  1010.682918
 272.150235   28.965000  1014.106217
 272.150235   21.791000  1010.672704
 272.150235   14.971000  1007.302946
 272.650118   10.588000  1005.126143
 273.150000   99.627000  1045.216046
 273.150000   88.639000  1040.734342
 273.150000   79.006000  1036.656162
 273.150000   68.916000  1032.332659
 273.150000   59.247000  1028.055638
 273.150000   49.492000  1023.688144
 273.150000   39.651000  1019.170599
 273.150000   29.585000  1014.425125
 273.150000   28.945000  1014.085650
 273.150000   21.743000  1010.631847
 273.150000   14.873000  1007.262362
 273.150000   10.518500  1005.105938
 273.150000    5.292600  1002.466067
 274.149763   14.794000  1007.231925
 274.149763   10.411000  1005.075632
 274.149763    5.150000  1002.425871
 275.149525   29.005000  1014.003387
 275.149525   21.703000  1010.560356
 275.149525   14.765000  1007.191346
 275.149525   10.351000  1005.045328
 275.149525    5.035500  1002.395726
 276.149286   10.302400  1005.004925
 276.149286    4.955900  1002.355536
 277.149045    4.919400  1002.335442
 278.148803  101.183000  1044.681007
 278.148803   87.674000  1039.436210
 278.148803   79.568000  1036.065438
 278.148803   69.686000  1031.917199
 278.148803   60.167000  1027.844302
 278.148803   50.040000  1023.373859
 278.148803   40.245000  1018.973283
 278.148803   30.462000  1014.476581
 278.148803   29.319000  1013.869738
 278.148803   27.810000  1013.376571
 278.148803   21.870000  1010.448033
 278.148803   14.794000  1007.039204
 278.148803   10.283000  1004.934227
 278.148803    4.881200  1002.295256


==> anc/rho-Asada-et-al-2002.txt <==
Asada et al. (2002)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 253.150000  209.711564  1092.917714
 253.150000  223.967892  1098.033318
 253.150000  237.905168  1102.761481
 253.150000  251.840149  1107.350864
 253.150000  265.779720  1111.685078
 253.150000  279.716996  1116.156052
 253.150000  293.968733  1120.427359
 253.150000  307.908305  1124.447877
 253.150000  321.845581  1128.589098
 253.150000  335.782857  1132.463936
 253.150000  349.720133  1136.378381
 253.150000  363.657410  1140.167352
 253.150000  377.594686  1143.859968
 258.150000  209.711564  1091.165792
 258.150000  223.967892  1096.131577
 258.150000  237.905168  1100.787999
 258.150000  251.840149  1105.300823
 258.150000  265.779720  1109.617950
 258.150000  279.716996  1113.898340
 258.150000  293.968733  1118.172076
 258.150000  307.908305  1122.234146
 258.150000  321.845581  1126.331656
 258.150000  335.782857  1130.163517
 258.150000  349.720133  1133.932103
 258.150000  363.657410  1137.548446
 258.150000  377.594686  1141.134044
 263.150000  209.872237  1089.246685
 263.150000  224.125122  1094.081177
 263.150000  238.063546  1098.703451
 263.150000  252.000822  1103.160845
 263.150000  265.936951  1107.408190
 263.150000  279.873079  1111.626060
 263.150000  294.129407  1115.853947
 263.150000  308.066683  1119.829489
 263.150000  322.001664  1123.865353
 263.150000  335.941235  1127.800211
 263.150000  349.878512  1131.620043
 263.150000  363.814640  1135.281772
 263.150000  377.753064  1138.876161
 268.150000  209.872237  1087.330926
 268.150000  224.125122  1092.150963
 268.150000  238.063546  1096.614116
 268.150000  252.000822  1100.943081
 268.150000  265.936951  1105.157744
 268.150000  279.873079  1109.378405
 268.150000  294.129407  1113.502353
 268.150000  308.066683  1117.455370
 268.150000  322.001664  1121.462526
 268.150000  335.941235  1125.296263
 268.150000  349.878512  1129.115329
 268.150000  363.814640  1132.733844
 273.150000  210.030615  1085.404871
 273.150000  223.967892  1090.121248
 273.150000  237.905168  1094.606647
 273.150000  252.159200  1098.936706
 273.150000  266.096476  1103.073073
 273.150000  280.033753  1107.234631
 273.150000  293.968733  1111.239708
 273.150000  307.908305  1115.158776
 273.150000  321.845581  1119.089633
 273.150000  335.782857  1122.797983
 273.150000  350.036890  1126.610129
 273.150000  363.974166  1130.204805
 273.150000  377.911442  1133.737182
 298.150000  210.030615  1074.939768
 298.150000  223.967892  1079.345544
 298.150000  237.905168  1083.561589
 298.150000  252.159200  1087.702026
 298.150000  266.096476  1091.618765
 298.150000  280.033753  1095.586752
 298.150000  293.968733  1099.415756
 298.150000  307.908305  1103.184679
 298.150000  321.845581  1106.909605
 298.150000  335.782857  1110.558615
 298.150000  350.036890  1114.346728
 298.150000  363.974166  1117.895298
 298.150000  377.911442  1121.334076


==> anc/rho-Borzunov-et-al-1974.txt <==
Borzunov et al. (1974)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 293.145044    0.000000   998.200000
 293.145044   82.375860  1032.800000
 293.145044  128.467115  1050.100000
 293.145044  178.971363  1067.400000
 293.145044  233.888603  1084.700000
 293.145044  293.709168  1102.000000
 293.145044  346.174745  1116.200000
 293.145044  359.413723  1119.300000
 293.145044  416.292293  1133.700000
 293.145044  429.531270  1136.700000
 293.145044  490.332500  1151.200000
 293.145044  507.003805  1154.100000
 293.145044  577.611685  1170.100000
 293.145044  590.360330  1171.600000
 293.145044  666.361868  1186.800000
 293.145044  667.832865  1186.800000
 293.145044  764.918700  1204.600000
 293.145044  766.389698  1204.600000
 293.145044  872.791850  1222.400000


==> anc/rho-Bradshaw-Schleicher-1976.txt <==
Bradshaw and Schleicher (1976)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 283.143245    0.156000   999.726993
 283.143245    0.743000  1000.009039
 283.143245    1.086000  1000.174315
 283.143245    1.775000  1000.502714
 283.143245   20.136000  1009.077594
 283.143245   40.117000  1018.029020
 283.143245   60.098000  1026.616231
 283.143245   80.080000  1034.843691
 283.143245  100.058000  1042.749165
 283.143245    0.742000  1000.007188


==> anc/rho-Grindley-Lind-1971.txt <==
Grindley and Lind (1971)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 298.135203    0.000000   996.999033
 303.133040    0.000000   995.599450
 313.129431    0.000000   992.171765
 323.126721    0.000000   987.995850
 298.135203   20.000000  1005.843953
 303.133040   20.000000  1004.369005
 313.129431   20.000000  1000.800641
 323.126721   20.000000   996.571793
 298.135203   40.000000  1014.383965
 303.133040   40.000000  1012.781300
 313.129431   40.000000  1009.102101
 323.126721   40.000000  1004.792862
 298.135203   60.000000  1022.599448
 303.133040   60.000000  1020.876933
 313.129431   60.000000  1017.066374
 323.126721   60.000000  1012.688993
 298.135203   80.000000  1030.460410
 303.133040   80.000000  1028.669005
 313.129431   80.000000  1024.716154
 323.126721   80.000000  1020.293641
 298.135203  100.000000  1038.022774
 303.133040  100.000000  1036.172792
 313.129431  100.000000  1032.087604
 323.126721  100.000000  1027.590813
 298.135203  120.000000  1045.314378
 303.133040  120.000000  1043.394789
 313.129431  120.000000  1039.220169
 323.126721  120.000000  1034.661148
 298.135203  140.000000  1052.365718
 303.133040  140.000000  1050.353969
 313.129431  140.000000  1046.068873
 323.126721  140.000000  1041.493084
 298.135203  160.000000  1059.187391
 303.133040  160.000000  1057.127151
 313.129431  160.000000  1052.731311
 323.126721  160.000000  1048.130136
 298.135203  180.000000  1065.779938
 303.133040  180.000000  1063.648741
 313.129431  180.000000  1059.176173
 323.126721  180.000000  1054.496373
 298.135203  200.000000  1072.144611
 303.133040  200.000000  1069.976461
 313.129431  200.000000  1065.450632
 323.126721  200.000000  1060.704095
 298.135203  220.000000  1078.318255
 303.133040  220.000000  1076.101928
 313.129431  220.000000  1071.501280
 323.126721  220.000000  1066.700801
 298.135203  240.000000  1084.363479
 303.133040  240.000000  1082.087130
 313.129431  240.000000  1077.377233
 323.126721  240.000000  1072.604606
 298.135203  260.000000  1090.191547
 303.133040  260.000000  1087.878854
 313.129431  260.000000  1083.188908
 323.126721  260.000000  1078.306627
 298.135203  280.000000  1095.866392
 303.133040  280.000000  1093.541544
 313.129431  280.000000  1088.731628
 323.126721  280.000000  1083.846354
 298.135203  300.000000  1101.418627
 303.133040  300.000000  1099.021871
 313.129431  300.000000  1094.151759
 323.126721  300.000000  1089.265291
 298.135203  320.000000  1106.794612
 303.133040  320.000000  1104.398821
 313.129431  320.000000  1099.517312
 323.126721  320.000000  1094.558947
 298.135203  340.000000  1112.037809
 303.133040  340.000000  1109.619290
 313.129431  340.000000  1104.642814
 323.126721  340.000000  1099.771248
 298.135203  360.000000  1117.156167
 303.133040  360.000000  1114.702932
 313.129431  360.000000  1109.742429
 323.126721  360.000000  1104.752646
 298.135203  380.000000  1122.158135
 303.133040  380.000000  1119.707980
 313.129431  380.000000  1114.653231
 323.126721  380.000000  1109.680856
 298.135203  400.000000  1127.078050
 303.133040  400.000000  1124.568447
 313.129431  400.000000  1119.557551
 323.126721  400.000000  1114.504157
 298.135203  420.000000  1131.874724
 303.133040  420.000000  1129.369247
 313.129431  420.000000  1124.252372
 323.126721  420.000000  1119.206706
 298.135203  440.000000  1136.570286
 303.133040  440.000000  1133.992561
 313.129431  440.000000  1128.910263
 323.126721  440.000000  1123.822796
 298.135203  460.000000  1141.161703
 303.133040  460.000000  1138.614989
 313.129431  460.000000  1133.452724
 323.126721  460.000000  1128.387985
 298.135203  480.000000  1145.645972
 303.133040  480.000000  1143.066161
 313.129431  480.000000  1137.928288
 323.126721  480.000000  1132.785065
 298.135203  500.000000  1150.099484
 303.133040  500.000000  1147.486431
 313.129431  500.000000  1142.282738
 323.126721  500.000000  1137.177752
 298.135203  520.000000  1154.387828
 303.133040  520.000000  1151.808339
 313.129431  520.000000  1146.604903
 323.126721  520.000000  1141.474328
 298.135203  540.000000  1158.654570
 303.133040  540.000000  1156.002543
 313.129431  540.000000  1150.827445
 323.126721  540.000000  1145.672223
 298.135203  560.000000  1162.844783
 303.133040  560.000000  1160.173562
 313.129431  560.000000  1154.934457
 323.126721  560.000000  1149.821778
 298.135203  580.000000  1166.901992
 303.133040  580.000000  1164.252783
 313.129431  580.000000  1159.030587
 323.126721  580.000000  1153.841716
 298.135203  600.000000  1170.973899
 303.133040  600.000000  1168.278892
 313.129431  600.000000  1162.993545
 323.126721  600.000000  1157.849642
 298.135203  620.000000  1174.908651
 303.133040  620.000000  1172.236745
 313.129431  620.000000  1166.956461
 323.126721  620.000000  1161.777520
 298.135203  640.000000  1178.828245
 303.133040  640.000000  1176.110837
 313.129431  640.000000  1170.823089
 323.126721  640.000000  1165.609847
 298.135203  660.000000  1182.662173
 303.133040  660.000000  1179.968849
 313.129431  660.000000  1174.632634
 323.126721  660.000000  1169.426513
 298.135203  680.000000  1186.394429
 303.133040  680.000000  1183.740145
 313.129431  680.000000  1178.383729
 323.126721  680.000000  1173.171905
 298.135203  700.000000  1190.164481
 303.133040  700.000000  1187.408718
 313.129431  700.000000  1182.075014
 323.126721  700.000000  1176.872109
 298.135203  720.000000  1193.830285
 303.133040  720.000000  1191.071726
 313.129431  720.000000  1185.719198
 323.126721  720.000000  1180.512106
 298.135203  740.000000  1197.404028
 303.133040  740.000000  1194.686037
 313.129431  740.000000  1189.315192
 323.126721  740.000000  1184.076539
 298.135203  760.000000  1200.984808
 303.133040  760.000000  1198.236196
 313.129431  760.000000  1192.861914
 323.126721  760.000000  1187.662561
 298.135203  780.000000  1204.514520
 303.133040  780.000000  1201.764190
 313.129431  780.000000  1196.343973
 323.126721  780.000000  1191.128475
 298.135203  800.000000  1207.933709
 303.133040  800.000000  1205.182284
 313.129431  800.000000  1199.817628
 323.126721  800.000000  1194.571865


==> anc/rho-Guignon-et-al-2010.txt <==
Guignon et al. (2010)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3) uncertainty
 323.290000    0.100000   987.966567     0.019522
 323.350000   68.300000  1015.661500     0.103157
 323.370000   99.600000  1027.147509     0.137154
 323.350000  149.000000  1044.015702     0.196194
 323.090000  198.800000  1059.838481     0.247117
 323.170000  249.000000  1074.448539     0.288610
 323.180000  299.100000  1088.020890     0.331461
 323.340000  349.300000  1100.715465     0.363472
 323.380000    0.100000   987.927526     0.019520
 323.460000   68.800000  1015.393363     0.103102
 323.430000   99.200000  1026.462195     0.136971
 323.410000  149.200000  1043.405676     0.195965
 313.200000    0.100000   992.201298     0.019689
 313.390000   69.100000  1020.231184     0.104087
 313.410000   99.000000  1031.268047     0.138257
 313.420000  149.000000  1048.360888     0.197831
 313.460000  199.100000  1064.090150     0.249103
 313.450000  248.900000  1078.504330     0.290793
 313.440000  299.600000  1092.168063     0.333993
 313.380000  349.300000  1104.764851     0.378357
 313.300000    0.100000   992.161921     0.019688
 313.430000   69.000000  1020.720629     0.104187
 313.390000   98.800000  1031.917199     0.138431
 313.380000  149.300000  1049.417049     0.198230
 303.430000    0.100000   995.559803     0.019823
 303.370000   69.200000  1024.621658     0.104985
 303.400000   98.900000  1035.958106     0.139517
 303.400000  148.900000  1053.540951     0.199791
 303.410000  198.900000  1069.621675     0.251700
 303.430000  248.900000  1084.398755     0.293980
 303.490000  299.100000  1098.152907     0.337663
 303.520000  349.300000  1110.975325     0.370280
 303.510000    0.100000   995.539981     0.019822
 303.420000   68.900000  1024.317293     0.115415
 303.480000   99.200000  1035.689873     0.150171
 303.510000  149.100000  1053.063889     0.199610
 293.550000    0.100000   998.123528     0.019925
 293.600000   69.200000  1027.231918     0.116073
 293.470000   99.200000  1038.680460     0.151040
 293.490000  148.800000  1056.200425     0.200801
 293.460000  199.100000  1072.409060     0.253013
 293.520000  248.900000  1087.181048     0.307310
 293.540000  299.000000  1101.018442     0.351550
 293.530000  349.200000  1114.069585     0.384757
 293.500000    0.100000   999.000999     0.019960
 293.350000   69.300000  1027.685857     0.105614
 293.280000   99.300000  1039.295773     0.140418
 293.230000  149.200000  1057.015411     0.201111
 283.550000    0.100000   999.670109     0.019987
 283.540000   69.000000  1030.290542     0.106150
 283.510000   98.900000  1042.274660     0.141224
 283.520000  148.800000  1060.512864     0.202444
 283.470000  199.000000  1077.179943     0.255270
 283.500000  248.900000  1092.275428     0.298266
 283.600000  299.000000  1106.121275     0.342581
 283.720000  348.000000  1118.092981     0.375040
 283.380000    0.100000   999.680102     0.019987
 283.500000   69.200000  1030.386086     0.106170
 283.510000   99.000000  1042.383305     0.141253
 283.490000  149.300000  1060.906651     0.202594
 273.600000    0.100000   999.870017     0.019995
 273.520000   69.100000  1032.577831     0.117284
 273.530000   99.100000  1045.270673     0.152963
 273.520000  149.000000  1064.475267     0.203959
 273.550000  198.900000  1081.747672     0.257439
 273.520000  248.900000  1097.490040     0.301121
 273.380000  298.800000  1111.864708     0.346148
 273.400000  349.400000  1126.252956     0.380534
 273.500000    0.100000   999.860020     0.019994
 273.480000   69.100000  1031.863959     0.106474
 273.560000   98.600000  1044.222837     0.141752
 273.570000  149.100000  1063.479065     0.203578
 323.340000  198.300000  1058.615543     0.246547
 323.040000  248.700000  1073.249262     0.299485
 323.260000  298.400000  1086.649425     0.342434
 323.210000  349.000000  1099.468956     0.374738
 323.310000    0.100000   987.966567     0.019522
 323.330000   69.200000  1016.002032     0.103226
 323.310000   99.100000  1027.010373     0.137118
 323.300000  149.300000  1044.070203     0.196215
 323.280000  199.000000  1059.524062     0.246970
 323.250000  248.900000  1073.860098     0.288294
 323.130000  299.200000  1087.417492     0.331094
 323.170000  349.400000  1100.013200     0.363009
 313.400000  199.200000  1065.280382     0.249661
 313.460000  249.200000  1079.855299     0.291522
 313.480000  299.700000  1093.541544     0.334833
 313.440000  348.900000  1106.023403     0.366986
 313.350000    0.100000   992.142234     0.019687
 313.400000   69.100000  1020.418576     0.104125
 313.400000   98.600000  1031.395685     0.138291
 313.390000  148.800000  1048.723703     0.197968
 313.420000  198.900000  1064.543258     0.249316
 313.430000  249.300000  1079.191038     0.291163
 313.450000  299.400000  1092.681221     0.334307
 313.460000  349.500000  1105.338786     0.366532
 303.570000  198.800000  1068.935661     0.251377
 303.570000  248.800000  1083.693661     0.305342
 303.550000  299.100000  1097.477996     0.349293
 303.630000  349.200000  1110.358535     0.382198
 303.410000    0.100000   995.569715     0.019823
 303.420000   69.800000  1024.663654     0.104994
 303.350000   98.500000  1035.561171     0.139410
 303.480000  149.000000  1053.296819     0.199698
 303.560000  199.000000  1069.312860     0.251555
 303.570000  249.300000  1084.151868     0.293846
 303.610000  299.200000  1097.767142     0.337426
 303.720000  349.100000  1110.518834     0.369976
 293.250000  199.000000  1073.122572     0.253350
 293.200000  249.000000  1088.044566     0.295960
 293.220000  299.000000  1101.855525     0.339944
 293.340000  349.300000  1114.702932     0.372769
 293.530000    0.100000   998.123528     0.019925
 293.420000   68.900000  1027.559136     0.105588
 293.400000   99.100000  1039.198570     0.140391
 293.410000  149.100000  1056.970722     0.201094
 293.390000  199.400000  1073.226225     0.253399
 293.380000  249.000000  1087.973540     0.295922
 293.380000  299.400000  1101.819103     0.339921
 293.310000  349.200000  1114.566267     0.372677
 283.530000  198.900000  1077.272776     0.255314
 283.540000  249.100000  1092.788687     0.298547
 283.560000  299.300000  1106.843614     0.343029
 283.620000  349.300000  1119.908615     0.376259
 283.460000    0.100000   999.670109     0.019987
 283.360000   69.000000  1030.195016     0.106130
 283.700000   99.000000  1042.209484     0.141206
 283.480000  149.100000  1060.647844     0.202495
 283.330000  199.000000  1077.284382     0.255319
 283.430000  249.000000  1092.514093     0.298397
 283.390000  298.700000  1106.488448     0.342809
 283.430000  349.100000  1119.682906     0.376107
 273.670000  199.000000  1080.532054     0.256861
 273.630000  249.300000  1096.202754     0.312432
 273.740000  298.900000  1110.407853     0.345242
 273.820000  350.400000  1124.176541     0.391770
 273.620000    0.100000   999.870017     0.019995
 273.320000   69.100000  1032.140867     0.106531
 273.460000   99.300000  1044.790154     0.141906
 273.440000  149.100000  1063.795836     0.203699
 273.510000  199.000000  1080.929167     0.257050
 273.570000  249.100000  1096.575395     0.312644
 273.650000  298.900000  1110.888933     0.345541
 273.680000  348.800000  1124.631683     0.392087
 268.300000   69.600000  1033.121888     1.035321
 268.420000   99.500000  1045.926639     1.072083
 268.470000  149.200000  1065.303079     1.112173
 268.510000  198.800000  1082.684625     1.160484
 268.520000  249.000000  1098.985636     1.207769
 268.550000  298.900000  1113.846222     1.253060
 268.600000  348.900000  1127.573687     1.284137
 268.600000   68.400000  1032.535184     1.034145
 268.550000   99.400000  1045.893821     1.072016
 268.520000  149.700000  1065.564163     1.112718
 268.520000  198.400000  1082.696347     1.160509
 263.570000  114.200000  1052.941920     1.064339
 263.620000  149.500000  1066.700801     1.103715
 263.650000  198.400000  1084.292933     1.140420
 263.600000  249.800000  1101.091181     1.188154
 263.580000  298.900000  1115.884618     1.232746
 263.690000  349.100000  1129.739256     1.276311
 263.770000  114.500000  1053.052800     1.064563
 263.690000  149.400000  1066.860124     1.104045
 263.640000  198.700000  1084.598698     1.141064
 258.620000  159.600000  1071.914761     1.080061
 258.580000  174.100000  1077.295987     1.102538
 258.590000  199.300000  1086.318900     1.132885
 258.550000  225.000000  1095.146312     1.151372
 258.540000  249.300000  1103.156130     1.180445
 258.530000  275.300000  1111.271628     1.197877
 258.540000  298.500000  1118.218008     1.212899
 258.520000  323.300000  1125.441736     1.241287
 258.460000  348.900000  1132.669589     1.257282
 258.730000  158.700000  1071.547207     1.079321
 258.680000  173.500000  1077.075525     1.102087
 258.660000  198.400000  1086.106525     1.132442
 258.640000  223.300000  1094.810598     1.150666
 258.640000  248.500000  1103.229152     1.180601
 253.570000  199.800000  1087.689530     1.100254
 253.580000  223.600000  1095.986497     1.141127
 253.640000  248.300000  1104.215896     1.158328
 253.680000  273.300000  1112.322307     1.187770
 253.650000  299.600000  1120.372860     1.205026
 253.690000  325.300000  1127.688127     1.220813
 253.670000  349.800000  1134.404211     1.248267
 253.920000  200.300000  1087.796016     1.100469
 253.900000  223.600000  1095.866392     1.140877
 253.870000  248.600000  1104.179319     1.158251
 253.860000  273.400000  1112.161486     1.187427
 253.860000  298.200000  1119.482351     1.203111
 253.830000  323.300000  1126.709782     1.218696
 253.830000  349.500000  1134.056862     1.247502
 268.510000  249.100000  1099.046028     1.207902
 268.480000  298.400000  1113.622950     1.252558
 268.470000  348.900000  1127.395716     1.283731
 268.780000   70.000000  1033.249985     1.035577
 268.580000   99.800000  1046.057931     1.072352
 268.510000  149.700000  1065.575517     1.112742
 268.480000  199.300000  1083.048131     1.161263
 268.470000  248.700000  1099.203078     1.208247
 268.470000  300.200000  1114.541422     1.254625
 268.480000  349.100000  1128.247944     1.298402
 263.610000  248.800000  1101.151805     1.188285
 263.510000  299.100000  1116.470168     1.234041
 263.520000  350.000000  1130.863527     1.278852
 263.850000  114.200000  1052.897574     1.064250
 263.750000  149.200000  1066.791837     1.103903
 263.690000  198.600000  1084.539884     1.140940
 263.640000  248.800000  1101.054811     1.188075
 263.640000  298.000000  1115.884618     1.232746
 263.640000  349.900000  1130.480002     1.277985
 258.600000  273.300000  1111.172843     1.197664
 258.610000  299.200000  1119.068935     1.227269
 258.600000  323.400000  1126.050042     1.242629
 258.580000  349.500000  1133.439877     1.258992
 258.370000  158.500000  1071.535725     1.079297
 258.400000  174.000000  1077.319199     1.102586
 258.370000  198.400000  1085.988575     1.132196
 258.410000  223.300000  1094.642818     1.150313
 258.370000  248.400000  1102.949286     1.167837
 258.380000  274.900000  1111.074075     1.197451
 258.450000  299.600000  1118.418109     1.213333
 258.520000  324.100000  1125.226452     1.240812
 258.600000  348.800000  1131.682586     1.255091
 253.610000  199.700000  1087.642209     1.100158
 253.580000  223.700000  1095.914431     1.140977
 253.600000  249.400000  1104.423215     1.158763
 253.580000  273.600000  1112.062542     1.187216
 253.560000  298.200000  1119.519950     1.203192
 253.580000  323.500000  1126.785956     1.218861
 253.630000  349.100000  1134.018280     1.247418
 253.590000  199.000000  1087.393843     1.099656
 253.640000  223.700000  1095.854383     1.140852
 253.610000  248.900000  1104.228089     1.158354
 253.580000  273.300000  1111.914160     1.186899
 253.600000  298.400000  1119.369571     1.202869
 253.560000  325.300000  1127.078050     1.219493
 253.560000  349.800000  1133.876838     1.247106


==> anc/rho-Hare-Sorensen-1987.txt <==
Hare & Sorensen (1987)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 267.921216    0.101325   999.200000
 267.921216    0.101325   999.200000
 267.921216    0.101325   999.300000
 267.871227    0.101325   999.200000
 262.892347    0.101325   997.900000
 262.892347    0.101325   998.100000
 262.872352    0.101325   998.200000
 262.872352    0.101325   998.100000
 257.843442    0.101325   996.200000
 257.843442    0.101325   996.100000
 257.823446    0.101325   996.100000
 257.823446    0.101325   996.200000
 252.904471    0.101325   993.400000
 252.884475    0.101325   993.300000
 252.884475    0.101325   993.300000
 252.874477    0.101325   993.400000
 248.035441    0.101325   989.500000
 248.035441    0.101325   989.300000
 248.025443    0.101325   989.300000
 248.005447    0.101325   989.400000
 248.005447    0.101325   989.400000
 248.005447    0.101325   989.400000
 248.005447    0.101325   989.400000
 243.176364    0.101325   983.900000
 243.176364    0.101325   984.000000
 243.176364    0.101325   984.000000
 243.126374    0.101325   983.900000
 243.126374    0.101325   983.700000
 243.126374    0.101325   984.000000
 242.166550    0.101325   982.500000
 242.166550    0.101325   982.600000
 242.166550    0.101325   982.400000
 242.156552    0.101325   982.500000
 242.156552    0.101325   982.400000
 242.156552    0.101325   982.500000
 242.136556    0.101325   982.300000
 242.136556    0.101325   982.300000
 242.106561    0.101325   982.200000
 242.106561    0.101325   982.300000
 241.196727    0.101325   981.200000
 241.196727    0.101325   981.100000
 241.096745    0.101325   980.800000
 241.096745    0.101325   980.700000
 241.096745    0.101325   980.900000
 240.256896    0.101325   979.600000
 240.256896    0.101325   979.600000
 240.126920    0.101325   979.000000
 240.126920    0.101325   979.200000
 239.746987    0.101325   978.600000


==> anc/rho-Hilbert-et-al-1981.txt <==
Hilbert et al. (1981)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 293.145044   10.000000  1002.707310
 293.145044   20.000000  1007.353682
 293.145044   50.000000  1020.199959
 293.145044  100.000000  1039.933444
 293.145044  150.000000  1057.417786
 293.145044  200.000000  1074.229241
 293.145044  250.000000  1089.205969
 293.145044  300.000000  1103.387399
 293.145044  320.000000  1108.770374
 293.145044  340.000000  1114.081996
 293.145044  360.000000  1119.068935
 293.145044   40.000000  1016.053648
 293.145044   40.000000  1015.950422
 293.145044   50.000000  1020.199959
 293.145044  100.000000  1039.717197
 293.145044  150.000000  1057.977148
 293.145044  150.000000  1057.753332
 293.145044  200.000000  1073.883162
 293.145044  300.000000  1103.509159
 293.145044  300.000000  1103.022281
 293.145044  350.000000  1116.445238
 293.145044  380.000000  1123.974373
 293.145044  400.000000  1129.050469
 293.145044  400.000000  1128.795575
 293.145044  400.000000  1129.177958
 293.145044   10.000000  1002.908434
 293.145044   20.000000  1007.455168
 293.145044   50.000000  1020.199959
 293.145044  100.000000  1039.825309
 293.145044  150.000000  1057.865228
 293.145044  150.000000  1057.977148
 293.145044  200.000000  1074.113856
 293.145044  200.000000  1074.344650
 293.145044  250.000000  1089.443294
 293.145044  300.000000  1103.630946
 293.145044  300.000000  1103.022281
 293.145044  350.000000  1116.819299
 293.145044  350.000000  1116.694584
 293.145044  380.000000  1124.353497
 293.145044   10.000000  1002.707310
 293.145044   20.000000  1007.150770
 293.145044   20.000000  1007.252216
 293.145044   40.000000  1015.434606
 293.145044   60.000000  1024.065540
 293.145044   90.000000  1035.947374
 293.145044  290.000000  1100.715465
 293.145044  320.000000  1109.016303
 293.145044  350.000000  1116.569897
 293.145044  360.000000  1119.194180
 293.145044  360.000000  1118.818528
 293.145044   10.000000  1002.707310
 293.145044   20.000000  1007.455168
 293.145044   60.000000  1024.485196
 293.145044  100.000000  1039.825309
 293.145044  150.000000  1057.753332
 293.145044  150.000000  1057.753332
 293.145044  200.000000  1074.229241
 293.145044  200.000000  1074.113856
 293.145044  250.000000  1088.731628
 293.145044  300.000000  1103.265666
 293.145044  300.000000  1103.387399
 293.145044  330.000000  1111.358080
 293.145044  370.000000  1121.327652
 293.145044  370.000000  1121.327652
 298.143746   20.000000  1005.935017
 298.143746   60.000000  1022.599448
 298.143746  100.000000  1037.990450
 298.143746  150.000000  1055.631796
 298.143746  200.000000  1071.926251
 298.143746  250.000000  1087.074682
 298.143746  290.000000  1098.418278
 298.143746  300.000000  1101.079057
 298.143746  320.000000  1106.684374
 298.143746  350.000000  1114.206128
 298.143746  380.000000  1121.579183
 298.143746  400.000000  1126.760563


==> anc/rho-Kell-Whalley-1975.txt <==
Kell & Whalley (1975)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 273.150000    0.530000  1000.060000
 273.150000    1.260000  1000.430000
 273.150000    2.000000  1000.805000
 273.150000    2.740000  1001.181000
 273.150000    4.211000  1001.919000
 273.150000    5.681000  1002.661000
 273.150000    7.151000  1003.398000
 273.150000    8.631000  1004.140000
 273.150000   10.101000  1004.872000
 273.150000   11.571000  1005.603000
 273.150000   13.052000  1006.336000
 273.150000   15.189000  1007.390000
 273.150000   21.028000  1010.244000
 273.150000   26.857000  1013.054000
 273.150000   32.695000  1015.823000
 273.150000   38.522000  1018.562000
 273.150000   44.349000  1021.260000
 273.150000   50.185000  1023.924000
 273.150000   56.011000  1026.552000
 273.150000   61.847000  1029.145000
 273.150000   67.671000  1031.701000
 273.150000   73.506000  1034.226000
 273.150000   79.329000  1036.714000
 273.150000   85.163000  1039.173000
 273.150000   90.985000  1041.597000
 273.150000   96.808000  1043.989000
 273.150000  102.639000  1046.356000
 298.143746    0.530000   997.244000
 298.143746    1.260000   997.565000
 298.143746    2.000000   997.903000
 298.143746    2.740000   998.227000
 298.143746    4.211000   998.885000
 298.143746    5.681000   999.544000
 298.143746    7.151000  1000.192000
 298.143746    8.631000  1000.847000
 298.143746   10.101000  1001.501000
 298.143746   11.571000  1002.150000
 298.143746   13.052000  1002.799000
 298.143746   15.189000  1003.737000
 298.143746   21.028000  1006.276000
 298.143746   26.857000  1008.774000
 298.143746   32.695000  1011.258000
 298.143746   38.522000  1013.705000
 298.143746   44.349000  1016.120000
 298.143746   50.185000  1018.516000
 298.143746   56.011000  1020.875000
 298.143746   61.847000  1023.219000
 298.143746   67.671000  1025.523000
 298.143746   73.506000  1027.804000
 298.143746   79.329000  1030.062000
 298.143746   85.163000  1032.293000
 298.143746   90.985000  1034.498000
 298.143746   96.808000  1036.675000
 298.143746  102.639000  1038.831000
 313.139770    0.530000   992.401000
 313.139770    1.260000   992.720000
 313.139770    2.000000   993.051000
 313.139770    2.740000   993.371000
 313.139770    4.211000   994.004000
 313.139770    5.681000   994.653000
 313.139770    7.151000   995.282000
 313.139770    8.631000   995.920000
 313.139770   10.101000   996.556000
 313.139770   11.571000   997.187000
 313.139770   13.052000   997.821000
 313.139770   15.189000   998.732000
 313.139770   21.028000  1001.194000
 313.139770   26.857000  1003.628000
 313.139770   32.695000  1006.048000
 313.139770   38.522000  1008.418000
 313.139770   44.349000  1010.762000
 313.139770   50.185000  1013.091000
 313.139770   56.011000  1015.388000
 313.139770   61.847000  1017.664000
 313.139770   67.671000  1019.906000
 313.139770   73.506000  1022.129000
 313.139770   79.329000  1024.322000
 313.139770   85.163000  1026.495000
 313.139770   90.985000  1028.646000
 313.139770   96.808000  1030.769000
 313.139770  102.639000  1032.870000
 333.134412    0.530000   983.390000
 333.134412    1.260000   983.704000
 333.134412    2.000000   984.030000
 333.134412    2.740000   984.344000
 333.134412    4.211000   984.984000
 333.134412    5.681000   985.623000
 333.134412    7.151000   986.250000
 333.134412    8.631000   986.884000
 333.134412   10.101000   987.515000
 333.134412   11.571000   988.148000
 333.134412   13.052000   988.777000
 333.134412   15.189000   989.686000
 333.134412   21.028000   992.136000
 333.134412   26.857000   994.552000
 333.134412   32.695000   996.951000
 333.134412   38.522000   999.300000
 333.134412   44.349000  1001.627000
 333.134412   50.185000  1003.934000
 333.134412   56.011000  1006.213000
 333.134412   61.847000  1008.469000
 333.134412   67.671000  1010.687000
 333.134412   73.506000  1012.884000
 333.134412   79.329000  1015.057000
 333.134412   85.163000  1017.210000
 333.134412   90.985000  1019.336000
 333.134412   96.808000  1021.432000
 333.134412  102.639000  1023.510000
 353.129202    0.530000   971.994000
 353.129202    1.260000   972.312000
 353.129202    2.000000   972.646000
 353.129202    2.740000   972.972000
 353.129202    4.211000   973.626000
 353.129202    5.681000   974.281000
 353.129202    7.151000   974.925000
 353.129202    8.631000   975.571000
 353.129202   10.101000   976.221000
 353.129202   11.571000   976.863000
 353.129202   13.052000   977.507000
 353.129202   15.189000   978.431000
 353.129202   21.028000   980.933000
 353.129202   26.857000   983.399000
 353.129202   32.695000   985.838000
 353.129202   38.522000   988.231000
 353.129202   44.349000   990.599000
 353.129202   50.185000   992.940000
 353.129202   56.011000   995.249000
 353.129202   61.847000   997.535000
 353.129202   67.671000   999.784000
 353.129202   73.506000  1002.013000
 353.129202   79.329000  1004.208000
 353.129202   85.163000  1006.385000
 353.129202   90.985000  1008.528000
 353.129202   96.808000  1010.654000
 353.129202  102.639000  1012.748000
 363.126720    0.530000   965.513000
 363.126720    1.260000   965.846000
 363.126720    2.000000   966.188000
 363.126720    2.740000   966.519000
 363.126720    4.211000   967.187000
 363.126720    5.681000   967.849000
 363.126720    7.151000   968.507000
 363.126720    8.631000   969.167000
 363.126720   10.101000   969.824000
 363.126720   11.571000   970.480000
 363.126720   13.052000   971.132000
 363.126720   15.189000   972.077000
 363.126720   21.028000   974.628000
 363.126720   26.857000   977.127000
 363.126720   32.695000   979.613000
 363.126720   38.522000   982.053000
 363.126720   44.349000   984.450000
 363.126720   50.185000   986.829000
 363.126720   56.011000   989.171000
 363.126720   61.847000   991.492000
 363.126720   67.671000   993.769000
 363.126720   73.506000   996.023000
 363.126720   79.329000   998.245000
 363.126720   85.163000  1000.445000
 363.126720   90.985000  1002.612000
 363.126720   96.808000  1004.755000
 363.126720  102.639000  1006.873000
 383.122123    0.530000   951.156000
 383.122123    1.260000   951.500000
 383.122123    2.000000   951.859000
 383.122123    2.740000   952.209000
 383.122123    4.211000   952.916000
 383.122123    5.681000   953.622000
 383.122123    7.151000   954.312000
 383.122123    8.631000   955.008000
 383.122123   10.101000   955.703000
 383.122123   11.571000   956.395000
 383.122123   13.052000   957.083000
 383.122123   15.189000   958.073000
 383.122123   21.028000   960.752000
 383.122123   26.857000   963.377000
 383.122123   32.695000   965.981000
 383.122123   38.522000   968.523000
 383.122123   44.349000   971.027000
 383.122123   50.185000   973.511000
 383.122123   56.011000   975.952000
 383.122123   61.847000   978.365000
 383.122123   67.671000   980.731000
 383.122123   73.506000   983.060000
 383.122123   79.329000   985.365000
 383.122123   85.163000   987.648000
 383.122123   90.985000   989.890000
 383.122123   96.808000   992.102000
 383.122123  102.639000   994.290000
 413.116429    0.530000   926.265000
 413.116429    1.260000   926.651000
 413.116429    2.000000   927.055000
 413.116429    2.740000   927.449000
 413.116429    4.211000   928.238000
 413.116429    5.681000   929.025000
 413.116429    7.151000   929.799000
 413.116429    8.631000   930.580000
 413.116429   10.101000   931.355000
 413.116429   11.571000   932.126000
 413.116429   13.052000   932.896000
 413.116429   15.189000   933.999000
 413.116429   21.028000   936.969000
 413.116429   26.857000   939.873000
 413.116429   32.695000   942.723000
 413.116429   38.522000   945.526000
 413.116429   44.349000   948.275000
 413.116429   50.185000   950.980000
 413.116429   56.011000   953.635000
 413.116429   61.847000   956.257000
 413.116429   67.671000   958.830000
 413.116429   73.506000   961.354000
 413.116429   79.329000   963.845000
 413.116429   85.163000   966.292000
 413.116429   90.985000   968.704000
 413.116429   96.808000   971.079000
 413.116429  102.639000   973.420000
 423.114904    0.530000   917.067000
 423.114904    1.260000   917.483000
 423.114904    2.000000   917.902000
 423.114904    2.740000   918.319000
 423.114904    4.211000   919.153000
 423.114904    5.681000   919.967000
 423.114904    7.151000   920.781000
 423.114904    8.631000   921.595000
 423.114904   10.101000   922.402000
 423.114904   11.571000   923.206000
 423.114904   13.052000   924.008000
 423.114904   15.189000   925.158000
 423.114904   21.028000   928.258000
 423.114904   26.857000   931.281000
 423.114904   32.695000   934.253000
 423.114904   38.522000   937.159000
 423.114904   44.349000   940.001000
 423.114904   50.185000   942.801000
 423.114904   56.011000   945.548000
 423.114904   61.847000   948.252000
 423.114904   67.671000   950.904000
 423.114904   73.506000   953.513000
 423.114904   79.329000   956.075000
 423.114904   85.163000   958.600000
 423.114904   90.985000   961.079000
 423.114904   96.808000   963.522000
 423.114904  102.639000   965.931000
 273.150000    0.530000  1000.059000
 273.150000    1.260000  1000.430000
 273.150000    2.000000  1000.804000
 273.150000    2.740000  1001.178000
 273.150000    4.211000  1001.917000
 273.150000    5.681000  1002.659000
 273.150000    7.151000  1003.394000
 273.150000    8.631000  1004.137000
 273.150000   10.101000  1004.869000
 273.150000   11.571000  1005.596000
 273.150000   13.052000  1006.330000
 273.150000   15.189000  1007.383000
 273.150000   21.028000  1010.236000
 273.150000   26.857000  1013.047000
 273.150000   32.695000  1015.817000
 273.150000   38.522000  1018.556000
 273.150000   44.349000  1021.256000
 273.150000   50.185000  1023.921000
 273.150000   56.011000  1026.550000
 273.150000   61.847000  1029.143000
 273.150000   67.671000  1031.701000
 273.150000   73.506000  1034.229000
 273.150000   79.329000  1036.717000
 273.150000   85.163000  1039.178000
 273.150000   90.985000  1041.600000
 273.150000   96.808000  1043.991000
 283.147576    0.530000   999.910000
 283.147576    1.260000  1000.250000
 283.147576    2.000000  1000.607000
 283.147576    2.740000  1000.954000
 283.147576    4.211000  1001.647000
 283.147576    5.681000  1002.345000
 283.147576    7.151000  1003.033000
 283.147576    8.631000  1003.730000
 283.147576   10.101000  1004.418000
 283.147576   11.571000  1005.109000
 283.147576   13.052000  1005.794000
 283.147576   15.189000  1006.787000
 283.147576   21.028000  1009.480000
 283.147576   26.857000  1012.122000
 283.147576   32.695000  1014.747000
 283.147576   38.522000  1017.324000
 283.147576   44.349000  1019.878000
 283.147576   50.185000  1022.404000
 283.147576   56.011000  1024.896000
 283.147576   61.847000  1027.369000
 283.147576   67.671000  1029.797000
 283.147576   73.506000  1032.195000
 283.147576   79.329000  1034.563000
 283.147576   85.163000  1036.909000
 283.147576   90.985000  1039.223000
 283.147576   96.808000  1041.506000
 283.147576  102.639000  1043.763000
 293.145044    0.530000   998.403000
 293.145044    1.260000   998.732000
 293.145044    2.000000   999.072000
 293.145044    2.740000   999.405000
 293.145044    4.211000  1000.072000
 293.145044    5.681000  1000.738000
 293.145044    7.151000  1001.400000
 293.145044    8.631000  1002.067000
 293.145044   10.101000  1002.727000
 293.145044   11.571000  1003.389000
 293.145044   13.052000  1004.046000
 293.145044   15.189000  1004.997000
 293.145044   21.028000  1007.574000
 293.145044   26.857000  1010.108000
 293.145044   32.695000  1012.636000
 293.145044   38.522000  1015.109000
 293.145044   44.349000  1017.555000
 293.145044   50.185000  1019.985000
 293.145044   56.011000  1022.384000
 293.145044   61.847000  1024.760000
 293.145044   67.671000  1027.100000
 293.145044   73.506000  1029.413000
 293.145044   79.329000  1031.700000
 293.145044   85.163000  1033.962000
 293.145044   90.985000  1036.198000
 293.145044   96.808000  1038.408000
 293.145044  102.639000  1040.589000
 298.143746    0.530000   997.243000
 298.143746    1.260000   997.566000
 298.143746    2.000000   997.901000
 298.143746    2.740000   998.227000
 298.143746    4.211000   998.887000
 298.143746    5.681000   999.544000
 298.143746    7.151000  1000.191000
 298.143746    8.631000  1000.846000
 298.143746   10.101000  1001.500000
 298.143746   11.571000  1002.151000
 298.143746   13.052000  1002.800000
 298.143746   15.189000  1003.736000
 298.143746   21.028000  1006.275000
 298.143746   26.857000  1008.770000
 298.143746   32.695000  1011.253000
 298.143746   38.522000  1013.698000
 298.143746   44.349000  1016.113000
 298.143746   50.185000  1018.508000
 298.143746   56.011000  1020.869000
 298.143746   61.847000  1023.213000
 298.143746   67.671000  1025.519000
 298.143746   73.506000  1027.800000
 298.143746   79.329000  1030.053000
 298.143746   85.163000  1032.286000
 298.143746   90.985000  1034.492000
 298.143746   96.808000  1036.672000
 303.142432    0.530000   995.839000
 303.142432    1.260000   996.162000
 303.142432    2.000000   996.492000
 303.142432    2.740000   996.816000
 303.142432    4.211000   997.467000
 303.142432    5.681000   998.122000
 303.142432    7.151000   998.762000
 303.142432    8.631000   999.413000
 303.142432   10.101000  1000.061000
 303.142432   11.571000  1000.702000
 303.142432   13.052000  1001.342000
 303.142432   15.189000  1002.272000
 303.142432   21.028000  1004.771000
 303.142432   26.857000  1007.245000
 303.142432   32.695000  1009.697000
 303.142432   38.522000  1012.109000
 303.142432   44.349000  1014.494000
 303.142432   50.185000  1016.858000
 303.142432   56.011000  1019.197000
 303.142432   61.847000  1021.514000
 303.142432   67.671000  1023.789000
 303.142432   73.506000  1026.050000
 303.142432   79.329000  1028.279000
 303.142432   85.163000  1030.484000
 303.142432   90.985000  1032.671000
 303.142432   96.808000  1034.825000
 323.137087    0.530000   988.221000
 323.137087    1.260000   988.534000
 323.137087    2.000000   988.866000
 323.137087    2.740000   989.182000
 323.137087    4.211000   989.817000
 323.137087    5.681000   990.452000
 323.137087    7.151000   991.075000
 323.137087    8.631000   991.712000
 323.137087   10.101000   992.345000
 323.137087   11.571000   992.969000
 323.137087   13.052000   993.597000
 323.137087   15.189000   994.502000
 323.137087   21.028000   996.954000
 323.137087   26.857000   999.360000
 323.137087   32.695000  1001.755000
 323.137087   38.522000  1004.112000
 323.137087   44.349000  1006.445000
 323.137087   50.185000  1008.758000
 323.137087   56.011000  1011.038000
 323.137087   61.847000  1013.297000
 323.137087   67.671000  1015.521000
 323.137087   73.506000  1017.725000
 323.137087   79.329000  1019.900000
 323.137087   85.163000  1022.059000
 323.137087   90.985000  1024.184000
 323.137087   96.808000  1026.292000
 323.137087  102.639000  1028.371000
 343.131775    0.530000   977.957000
 343.131775    1.260000   978.275000
 343.131775    2.000000   978.601000
 343.131775    2.740000   978.925000
 343.131775    4.211000   979.572000
 343.131775    5.681000   980.214000
 343.131775    7.151000   980.849000
 343.131775    8.631000   981.488000
 343.131775   10.101000   982.124000
 343.131775   11.571000   982.758000
 343.131775   13.052000   983.389000
 343.131775   15.189000   984.300000
 343.131775   21.028000   986.773000
 343.131775   26.857000   989.199000
 343.131775   32.695000   991.609000
 343.131775   38.522000   993.976000
 343.131775   44.349000   996.319000
 343.131775   50.185000   998.638000
 343.131775   56.011000  1000.924000
 343.131775   61.847000  1003.189000
 343.131775   67.671000  1005.418000
 343.131775   73.506000  1007.623000
 343.131775   79.329000  1009.805000
 343.131775   85.163000  1011.958000
 343.131775   90.985000  1014.087000
 343.131775   96.808000  1016.194000
 343.131775  102.639000  1018.276000
 353.129202    0.530000   971.988000
 353.129202   15.189000   978.427000
 353.129202   44.349000   990.591000
 353.129202   50.185000   992.932000
 353.129202   56.011000   995.240000
 353.129202   61.847000   997.527000
 353.129202   67.671000   999.777000
 353.129202   73.506000  1002.002000
 353.129202   79.329000  1004.199000
 353.129202   85.163000  1006.372000
 353.129202   90.985000  1008.520000
 353.129202   96.808000  1010.639000
 373.124353    0.530000   958.563000
 373.124353    1.260000   958.904000
 373.124353    2.000000   959.255000
 373.124353    2.740000   959.592000
 373.124353    4.211000   960.275000
 373.124353    5.681000   960.960000
 373.124353    7.151000   961.634000
 373.124353    8.631000   962.309000
 373.124353   10.101000   962.988000
 373.124353   11.571000   963.656000
 373.124353   13.052000   964.331000
 373.124353   15.189000   965.296000
 373.124353   21.028000   967.898000
 373.124353   26.857000   970.457000
 373.124353   32.695000   972.997000
 373.124353   38.522000   975.474000
 373.124353   44.349000   977.924000
 373.124353   50.185000   980.346000
 373.124353   56.011000   982.733000
 373.124353   61.847000   985.095000
 373.124353   67.671000   987.410000
 373.124353   73.506000   989.699000
 373.124353   79.329000   991.956000
 373.124353   85.163000   994.199000
 373.124353   90.985000   996.401000
 373.124353   96.808000   998.576000
 373.124353  102.639000  1000.723000
 383.122123    0.530000   951.152000
 383.122123    1.260000   951.501000
 383.122123    2.000000   951.861000
 383.122123    2.740000   952.214000
 383.122123    4.211000   952.916000
 383.122123    5.681000   953.619000
 383.122123    7.151000   954.314000
 383.122123    8.631000   955.008000
 383.122123   10.101000   955.706000
 383.122123   11.571000   956.396000
 383.122123   13.052000   957.085000
 383.122123   15.189000   958.074000
 383.122123   21.028000   960.750000
 383.122123   26.857000   963.378000
 383.122123   32.695000   965.979000
 383.122123   38.522000   968.522000
 383.122123   44.349000   971.030000
 383.122123   50.185000   973.510000
 383.122123   56.011000   975.941000
 383.122123   61.847000   978.360000
 383.122123   67.671000   980.730000
 383.122123   73.506000   983.067000
 383.122123   79.329000   985.366000
 383.122123   85.163000   987.642000
 383.122123   90.985000   989.885000
 383.122123   96.808000   992.103000
 393.120049    0.530000   943.299000
 393.120049    1.260000   943.663000
 393.120049    2.000000   944.037000
 393.120049    2.740000   944.401000
 393.120049    4.211000   945.125000
 393.120049    5.681000   945.854000
 393.120049    7.151000   946.570000
 393.120049    8.631000   947.290000
 393.120049   10.101000   948.011000
 393.120049   11.571000   948.726000
 393.120049   13.052000   949.435000
 393.120049   15.189000   950.459000
 393.120049   21.028000   953.230000
 393.120049   26.857000   955.934000
 393.120049   32.695000   958.607000
 393.120049   38.522000   961.221000
 393.120049   44.349000   963.794000
 393.120049   50.185000   966.343000
 393.120049   56.011000   968.838000
 393.120049   61.847000   971.312000
 393.120049   67.671000   973.732000
 393.120049   73.506000   976.124000
 393.120049   79.329000   978.486000
 393.120049   85.163000   980.814000
 393.120049   90.985000   983.107000
 393.120049   96.808000   985.368000
 393.120049  102.639000   987.586000
 403.118147    0.530000   934.998000
 403.118147    1.260000   935.376000
 403.118147    2.000000   935.762000
 403.118147    2.740000   936.141000
 403.118147    4.211000   936.892000
 403.118147    5.681000   937.649000
 403.118147    7.151000   938.399000
 403.118147    8.631000   939.145000
 403.118147   10.101000   939.889000
 403.118147   11.571000   940.632000
 403.118147   13.052000   941.366000
 403.118147   15.189000   942.426000
 403.118147   21.028000   945.290000
 403.118147   26.857000   948.083000
 403.118147   32.695000   950.848000
 403.118147   38.522000   953.549000
 403.118147   44.349000   956.207000
 403.118147   50.185000   958.827000
 403.118147   56.011000   961.401000
 403.118147   61.847000   963.942000
 403.118147   67.671000   966.432000
 403.118147   73.506000   968.883000
 403.118147   79.329000   971.302000
 403.118147   85.163000   973.687000
 403.118147   90.985000   976.028000
 403.118147   96.808000   978.347000
 403.118147  102.639000   980.629000
 423.114904    0.530000   917.074000
 423.114904    1.260000   917.486000
 423.114904    2.000000   917.909000
 423.114904    2.740000   918.322000
 423.114904    4.211000   919.147000
 423.114904    5.681000   919.971000
 423.114904    7.151000   920.785000
 423.114904    8.631000   921.598000
 423.114904   10.101000   922.410000
 423.114904   11.571000   923.214000
 423.114904   13.052000   924.014000
 423.114904   15.189000   925.163000
 423.114904   21.028000   928.261000
 423.114904   26.857000   931.290000
 423.114904   32.695000   934.261000
 423.114904   38.522000   937.168000
 423.114904   44.349000   940.010000
 423.114904   50.185000   942.812000
 423.114904   56.011000   945.557000
 423.114904   61.847000   948.264000
 423.114904   67.671000   950.914000
 423.114904   73.506000   953.523000
 423.114904   79.329000   956.087000
 423.114904   85.163000   958.611000
 423.114904   90.985000   961.092000
 423.114904   96.808000   963.538000


==> anc/rho-Mishima-2010.txt <==
Mishima (2010)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3) uncertainty
 199.700000  399.000000  1190.476190     2.023741
 199.700000  381.000000  1184.834123     2.043403
 199.700000  359.000000  1176.470588     2.335982
 199.700000  340.000000  1170.960187     2.426995
 199.700000  321.000000  1164.144354     2.232354
 199.700000  301.000000  1157.407407     2.482210
 199.700000  281.000000  1150.747986     2.453728
 199.700000  260.000000  1141.552511     2.216982
 199.700000  239.000000  1132.502831     1.830650
 199.700000  220.000000  1123.595506     1.957817
 199.600000  200.000000  1114.827202     2.115155
 199.600000  179.000000  1102.535832     1.484200
 204.600000  399.000000  1186.239620     1.197840
 204.600000  381.000000  1180.637544     1.013621
 204.600000  358.000000  1173.708920     0.831697
 204.600000  340.000000  1166.861144     1.830521
 204.600000  321.000000  1161.440186     1.555894
 204.600000  300.000000  1154.734411     1.427422
 204.500000  281.000000  1148.105626     1.537373
 204.600000  260.000000  1138.952164     1.638041
 204.600000  241.000000  1131.221719     0.914827
 204.600000  220.000000  1122.334456     0.328794
 204.600000  200.000000  1112.347052     1.069976
 204.600000  179.000000  1100.110011     1.195966
 204.600000  160.000000  1088.139282     1.983101
 209.500000  399.000000  1182.033097     1.572941
 209.400000  381.000000  1176.470588     1.424711
 209.400000  359.000000  1169.590643     1.540001
 209.500000  340.000000  1162.790698     1.206589
 209.400000  321.000000  1157.407407     1.269489
 209.500000  300.000000  1150.747986     1.000360
 209.500000  281.000000  1142.857143     0.985885
 209.400000  260.000000  1135.073780     1.361029
 209.400000  241.000000  1127.395716     1.709572
 209.600000  219.000000  1117.318436     1.096429
 209.600000  200.000000  1109.877913     1.876259
 209.500000  179.000000  1096.491228     2.112608
 209.500000  160.000000  1084.598698     2.421770
 209.500000  140.000000  1070.663812     2.847839
 214.400000  399.000000  1177.856302     1.560992
 214.400000  380.000000  1172.332943     1.679754
 214.400000  360.000000  1166.861144     1.812960
 214.400000  340.000000  1160.092807     1.625023
 214.400000  321.000000  1153.402537     1.442106
 214.400000  301.000000  1146.788991     1.587966
 214.400000  281.000000  1140.250855     1.659346
 214.500000  259.000000  1131.221719     1.633957
 214.500000  241.000000  1124.859393     1.718986
 214.500000  219.000000  1116.071429     1.794745
 214.700000  200.000000  1107.419712     1.430343
 214.600000  180.000000  1096.491228     2.507660
 214.600000  160.000000  1085.776330     2.831778
 214.600000  140.000000  1072.961373     4.029559
 214.600000  120.000000  1054.852321     5.055781
 219.500000  399.000000  1175.088132     1.574017
 219.500000  380.000000  1169.590643     1.389613
 219.400000  359.000000  1162.790698     1.392601
 219.400000  340.000000  1157.407407     1.397837
 219.500000  320.000000  1150.747986     1.635548
 219.500000  300.000000  1144.164760     1.743923
 219.400000  281.000000  1137.656428     1.812374
 219.500000  260.000000  1129.943503     1.875708
 219.500000  241.000000  1122.334456     2.057091
 219.400000  219.000000  1113.585746     1.837787
 219.300000  201.000000  1106.194690     1.494819
 219.500000  179.000000  1095.290252     1.794106
 219.500000  160.000000  1086.956522     2.692086
 219.500000  139.000000  1072.961373     2.116950
 219.500000  120.000000  1058.201058     3.165687
 219.600000   98.000000  1038.421599     2.442469
 224.400000  381.000000  1166.861144     1.364738
 224.500000  358.000000  1158.748552     1.400254
 224.500000  340.000000  1153.402537     1.295853
 224.400000  322.000000  1148.105626     1.211926
 224.400000  300.000000  1141.552511     1.162915
 224.300000  281.000000  1133.786848     1.305837
 224.300000  260.000000  1126.126126     1.391840
 224.200000  240.000000  1118.568233     1.305597
 224.300000  219.000000  1111.111111     1.558938
 224.300000  201.000000  1102.535832     1.952305
 224.300000  180.000000  1092.896175     2.540393
 224.400000  161.000000  1083.423619     2.352363
 224.400000  139.000000  1071.811361     2.647926
 224.400000  120.000000  1057.082452     1.886614
 224.400000   99.000000  1041.666667     3.052871
 224.500000   80.000000  1022.494888     5.008498
 229.300000  399.000000  1168.224299     1.648722
 229.400000  380.000000  1162.790698     1.577783
 229.300000  359.000000  1156.069364     1.669588
 229.300000  340.000000  1150.747986     1.708745
 229.300000  321.000000  1144.164760     1.472968
 229.300000  300.000000  1137.656428     1.439565
 229.200000  281.000000  1131.221719     1.369097
 229.300000  259.000000  1123.595506     1.439092
 229.300000  240.000000  1116.071429     1.675401
 229.400000  219.000000  1108.647450     2.209532
 229.300000  201.000000  1101.321586     2.313771
 229.300000  179.000000  1090.512541     2.757935
 229.400000  160.000000  1081.081081     2.759247
 229.400000  140.000000  1071.811361     2.633110
 229.500000  119.000000  1059.322034     2.387396
 229.500000  101.000000  1048.218029     2.940906
 229.500000   80.000000  1031.991744     2.660218
 229.400000   60.000000  1016.260163     1.148098
 234.500000  399.000000  1165.501166     1.640210
 234.400000  381.000000  1160.092807     1.699414
 234.400000  359.000000  1153.402537     1.661894
 234.400000  340.000000  1148.105626     1.790769
 234.400000  318.000000  1140.250855     1.999520
 234.400000  299.000000  1133.786848     1.993494
 234.500000  281.000000  1127.395716     2.076467
 234.400000  260.000000  1121.076233     2.121953
 234.400000  241.000000  1114.827202     2.115155
 234.400000  219.000000  1106.194690     2.351578
 234.300000  201.000000  1098.901099     2.369620
 234.300000  179.000000  1089.324619     2.475716
 234.400000  160.000000  1079.913607     2.641555
 234.400000  140.000000  1070.663812     2.612690
 234.500000  121.000000  1059.322034     2.695470
 234.300000   99.000000  1047.120419     2.573799
 234.400000   79.000000  1035.196687     2.971626
 234.300000   59.000000  1019.367992     3.266276
 234.500000   39.000000  1005.025126     4.172548
 239.300000  399.000000  1160.092807     1.866380
 239.400000  380.000000  1154.734411     1.939262
 239.300000  360.000000  1149.425287     1.958797
 239.300000  340.000000  1142.857143     1.846630
 239.300000  320.000000  1137.656428     2.166899
 239.200000  300.000000  1131.221719     2.089799
 239.300000  281.000000  1124.859393     2.188365
 239.300000  259.000000  1117.318436     2.192858
 239.300000  241.000000  1109.877913     2.349863
 239.300000  219.000000  1102.535832     2.185985
 239.300000  200.000000  1095.290252     2.272288
 239.300000  179.000000  1085.776330     2.167820
 239.500000  160.000000  1077.586207     2.565995
 239.400000  140.000000  1068.376068     2.569289
 239.500000  119.000000  1057.082452     2.377999
 239.500000   99.000000  1046.025105     2.477696
 239.500000   79.000000  1035.196687     2.676767
 239.400000   61.000000  1020.408163     1.814892
 239.400000   40.000000  1005.025126     1.955378
 244.300000  399.000000  1158.748552     0.938450
 244.300000  381.000000  1153.402537     0.913470
 244.300000  360.000000  1148.105626     1.012772
 244.400000  340.000000  1141.552511     1.126899
 244.400000  321.000000  1136.363636     1.133333
 244.400000  300.000000  1129.943503     1.192706
 244.500000  281.000000  1122.334456     1.331423
 244.500000  260.000000  1116.071429     1.419118
 244.500000  241.000000  1108.647450     1.401056
 244.400000  220.000000  1101.321586     1.565110
 244.400000  201.000000  1094.091904     1.675493
 244.300000  179.000000  1084.598698     1.728184
 244.300000  160.000000  1076.426265     2.067309
 244.200000  140.000000  1067.235859     2.016769
 244.300000  120.000000  1058.201058     2.105185
 244.300000  100.000000  1048.218029     2.262702
 244.300000   80.000000  1037.344398     2.717626
 244.500000   61.000000  1025.641026     3.147020
 244.600000   39.000000  1009.081736     2.850478
 249.300000  399.000000  1156.069364     1.301852
 249.400000  380.000000  1150.747986     1.254923
 249.300000  359.000000  1145.475372     1.404622
 249.300000  340.000000  1138.952164     1.370345
 249.300000  321.000000  1133.786848     1.288468
 249.400000  300.000000  1127.395716     1.466017
 249.400000  281.000000  1121.076233     1.484363
 249.500000  259.000000  1114.827202     1.603732
 249.600000  242.000000  1108.647450     1.552787
 249.600000  220.000000  1100.110011     1.544573
 249.500000  200.000000  1092.896175     1.557394
 249.500000  179.000000  1084.598698     1.663160
 249.600000  160.000000  1076.426265     1.686582
 249.600000  141.000000  1068.376068     1.660048
 249.400000  120.000000  1059.322034     1.801575
 249.400000  101.000000  1050.420168     2.059432
 249.500000   79.000000  1038.421599     2.101397
 249.400000   60.000000  1024.590164     1.283051
 249.500000   39.000000  1012.145749     1.954241
 254.100000  399.000000  1153.402537     1.442106
 253.900000  380.000000  1148.105626     1.339029
 253.900000  359.000000  1142.857143     1.453559
 254.000000  340.000000  1136.363636     1.382365
 254.100000  321.000000  1131.221719     1.509779
 254.100000  300.000000  1124.859393     1.614852
 254.100000  281.000000  1118.568233     1.803552
 254.100000  260.000000  1111.111111     1.712102
 254.300000  241.000000  1104.972376     1.625746
 254.400000  219.000000  1097.694841     1.786451
 254.300000  200.000000  1090.512541     1.763150
 254.400000  180.000000  1083.423619     1.820324
 254.400000  161.000000  1075.268817     1.983333
 254.400000  139.000000  1066.098081     1.949647
 254.300000  120.000000  1057.082452     2.209171
 254.200000  101.000000  1049.317943     2.266777
 254.400000   79.000000  1037.344398     2.466483
 254.400000   61.000000  1028.806584     3.108620
 254.400000   40.000000  1016.260163     3.174713
 259.300000  399.000000  1148.105626     1.103444
 259.300000  380.000000  1142.857143     1.058082
 259.300000  359.000000  1137.656428     1.012704
 259.300000  340.000000  1132.502831     1.020879
 259.300000  319.000000  1126.126126     0.887911
 259.300000  300.000000  1119.820829     1.032801
 259.300000  281.000000  1114.827202     1.057196
 259.400000  259.000000  1107.419712     1.161447
 259.300000  241.000000  1101.321586     1.214991
 259.500000  219.000000  1094.091904     1.281432
 259.400000  200.000000  1088.139282     1.283525
 259.400000  179.000000  1079.913607     1.391687
 259.400000  159.000000  1071.811361     1.482359
 259.400000  140.000000  1063.829787     1.258790
 259.400000  120.000000  1055.966209     1.760045
 259.300000  101.000000  1047.120419     1.746170
 259.400000   80.000000  1037.344398     1.787077
 259.300000   61.000000  1027.749229     1.812556
 259.100000   39.000000  1016.260163     2.098292
 264.300000  399.000000  1146.788991     1.877128
 264.300000  381.000000  1142.857143     1.846630
 264.300000  359.000000  1136.363636     1.718637
 264.400000  341.000000  1131.221719     1.510565
 264.400000  321.000000  1124.859393     1.702666
 264.400000  300.000000  1118.568233     1.579933
 264.400000  280.000000  1112.347052     1.698434
 264.400000  259.000000  1106.194690     1.712766
 264.300000  241.000000  1100.110011     1.528964
 264.200000  221.000000  1092.896175     2.065032
 264.300000  201.000000  1086.956522     1.637746
 264.100000  180.000000  1078.748652     2.188449
 264.300000  160.000000  1071.811361     2.585133
 264.500000  140.000000  1063.829787     2.780321
 264.500000  120.000000  1054.852321     3.024038
 264.300000  101.000000  1047.120419     3.206137
 264.300000   79.000000  1037.344398     3.692455
 264.300000   61.000000  1027.749229     4.205077
 264.400000   39.000000  1014.198783     4.362149
 269.100000  399.000000  1142.857143     1.845828
 269.000000  380.000000  1137.656428     1.758320
 269.000000  361.000000  1132.502831     1.636872
 269.300000  340.000000  1127.395716     1.762655
 269.200000  320.000000  1121.076233     1.690461
 269.200000  300.000000  1114.827202     1.825858
 269.300000  281.000000  1109.877913     1.741592
 269.200000  260.000000  1102.535832     1.768647
 269.300000  241.000000  1096.491228     1.898467
 269.200000  220.000000  1090.512541     1.714214
 269.300000  201.000000  1083.423619     1.836905
 269.300000  180.000000  1076.426265     1.988317
 269.300000  160.000000  1068.376068     1.974111
 269.200000  139.000000  1060.445387     1.882752
 269.200000  120.000000  1052.631579     2.068112
 269.100000  100.000000  1043.841336     1.974157
 269.100000   80.000000  1034.126163     2.260072
 269.100000   61.000000  1024.590164     2.738251
 268.900000   39.000000  1014.198783     3.190907
 274.100000  399.000000  1141.552511     2.468294
 274.100000  381.000000  1136.363636     2.446699
 274.200000  359.000000  1129.943503     2.558711
 274.100000  340.000000  1124.859393     2.465796
 274.000000  319.000000  1119.820829     2.305125
 274.000000  300.000000  1113.585746     2.143958
 274.200000  280.000000  1107.419712     2.002781
 274.100000  259.000000  1101.321586     1.947263
 274.200000  240.000000  1095.290252     1.877364
 274.200000  219.000000  1088.139282     1.966375
 274.200000  200.000000  1081.081081     1.555486
 274.300000  180.000000  1074.113856     1.821061
 274.300000  159.000000  1066.098081     2.152778
 274.200000  141.000000  1059.322034     1.771250
 274.300000  120.000000  1051.524711     2.094325
 274.300000  100.000000  1043.841336     2.257900
 274.400000   80.000000  1034.126163     2.245623
 274.500000   60.000000  1024.590164     2.983256
 274.500000   39.000000  1014.198783     3.458764


==> anc/rho-Sotani-et-al-2000.txt <==
Sotani et al. (2000)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa     rho/(kg/m^3)
 255.650000   60.000000  1028.662624
 255.650000   69.900000  1033.690675
 255.650000   80.000000  1038.671574
 255.650000   89.900000  1043.376815
 255.650000  100.000000  1048.079417
 255.650000  109.900000  1052.516679
 255.650000  119.500000  1056.719479
 255.650000  129.600000  1061.010327
 255.650000  139.800000  1065.263935
 255.650000  149.900000  1069.389390
 255.650000  159.800000  1073.322161
 255.650000  170.100000  1077.341444
 255.650000  180.200000  1081.166013
 260.650000    0.200000   997.346676
 260.650000    9.200000  1002.486585
 260.650000   20.200000  1008.587476
 260.650000   30.400000  1014.079105
 260.650000   40.200000  1019.217011
 260.650000   50.100000  1024.268409
 260.650000   60.000000  1029.155651
 260.650000   69.900000  1033.954673
 260.650000   80.000000  1038.690999
 260.650000   90.100000  1043.295222
 260.650000  100.000000  1047.685099
 260.650000  119.800000  1056.135925
 260.650000  149.600000  1068.165048
 265.650000    0.200000   998.818054
 265.650000    9.200000  1003.691565
 265.650000   20.200000  1009.466552
 265.650000   30.400000  1014.688641
 265.650000   40.200000  1019.559333
 265.650000   50.100000  1024.321806
 265.650000   60.000000  1029.022291
 265.650000   69.900000  1033.593227
 265.650000   80.000000  1038.137918
 265.650000   90.100000  1042.568837
 265.650000  100.000000  1046.779507
 265.650000  119.800000  1054.962876
 265.650000  149.600000  1066.635053
 270.650000    0.200000   999.670463
 270.650000    9.200000  1004.330485
 270.650000   20.200000  1009.849072
 270.650000   30.400000  1014.842684
 270.650000   40.200000  1019.504994
 270.650000   50.100000  1024.153393
 270.650000   60.000000  1028.645557
 270.650000   69.900000  1033.068453
 270.650000   80.000000  1037.475803
 270.650000   90.100000  1041.768438
 270.650000  100.000000  1045.856198
 270.650000  119.800000  1053.798882
 270.650000  149.600000  1065.222747
 293.150000    0.200000   998.154351
 293.150000   10.600000  1002.937396
 293.150000   20.400000  1007.298185
 293.150000   30.600000  1011.714708
 293.150000   40.200000  1015.800404
 293.150000   50.100000  1019.923871
 293.150000   60.200000  1024.039899
 293.150000   70.500000  1028.182436
 293.150000   80.400000  1032.080484
 293.150000   90.000000  1035.791076
 293.150000  100.100000  1039.615922
 293.150000  110.000000  1043.289131
 293.150000  119.900000  1046.911400
 293.150000  130.000000  1050.534180
 293.150000  139.800000  1053.995918
 293.150000  150.200000  1057.614395
 293.150000  159.800000  1060.860706
 293.150000  169.900000  1064.244589
 293.150000  179.800000  1067.522505
 293.150000  189.900000  1070.775752
 253.150000  194.826314  1087.471804
 253.150000  189.758214  1085.578283
 253.150000  179.938769  1081.873605
 253.150000  169.804864  1077.972134
 253.150000  159.983124  1074.078974
 253.150000  149.846923  1069.974042
 253.150000  140.027478  1065.894380
 253.150000  129.888982  1061.602727
 258.150000  189.758214  1083.921699
 258.150000  179.622013  1080.155525
 258.150000  169.804864  1076.480361
 258.150000  161.566905  1073.375682
 258.150000  155.865292  1071.124255
 258.150000  149.846923  1068.784206
 258.150000  140.027478  1064.834331
 258.150000  129.888982  1060.683433
 258.150000  120.071833  1056.585542
 258.150000  109.935632  1052.230582
 258.150000  100.116187  1047.906741
 258.150000   89.979987  1043.320769
 258.150000   79.841490  1038.604633
 258.150000   70.024341  1033.886347
 258.150000   59.888140  1028.871175
 258.150000   49.908022  1023.781704
 258.150000   39.930200  1018.564169
 258.150000  195.776583  1086.225658
 263.150000  180.097147  1078.678013
 263.150000  169.960946  1075.025417
 263.150000  160.141502  1071.323726
 263.150000  150.319762  1067.562473
 263.150000  140.185856  1063.631792
 263.150000  130.049656  1059.656767
 263.150000  120.229063  1055.637072
 263.150000  100.272270  1047.320062
 263.150000   90.138365  1042.910709
 263.150000   80.002164  1038.399543
 263.150000   70.181572  1033.888087
 263.150000   60.044223  1029.104081
 263.150000   50.066400  1024.309648
 263.150000   40.090873  1019.361820
 263.150000   30.113050  1014.270600
 263.150000   20.134080  1009.042348
 263.150000    9.996731  1003.591218
 263.150000    0.177287   998.154657
 263.150000  195.934961  1084.408704
 268.150000    0.177287   999.312948
 268.150000    9.996731  1004.492604
 268.150000   20.134080  1009.689559
 268.150000   30.113050  1014.689816
 268.150000   40.090873  1019.507806
 268.150000   50.066400  1024.250195
 268.150000   60.044223  1028.882390
 268.150000   70.181572  1033.436013
 268.150000   80.318920  1037.909242
 268.150000   89.819313  1042.016213
 268.150000  100.272270  1046.411516
 268.150000  100.272270  1046.392564
 268.150000  110.092862  1050.460636
 268.150000  119.913455  1054.400709
 268.150000  130.366412  1058.521524
 268.150000  140.502613  1062.401827
 268.150000  150.319762  1066.127163
 268.150000  159.824746  1069.665120
 268.150000  169.960946  1073.367482
 268.150000  180.255525  1077.043928
 268.150000  195.934961  1082.562883
 273.150000  180.255525  1075.273507
 273.150000  160.299880  1068.203862
 273.150000  140.027478  1060.767965
 273.150000  119.752781  1053.065921
 273.150000  100.116187  1045.309600
 273.150000   80.477298  1037.176062
 273.150000   60.204897  1028.347626
 273.150000   40.246956  1019.290969
 273.150000   20.293606  1009.827763
 273.150000    0.021204   999.803582
 273.150000  154.279215  1066.058161
 273.150000  168.218787  1070.979617
 273.150000  182.156063  1075.872923
 273.150000  196.093339  1080.659433
 298.150000  179.305257  1065.320929
 298.150000  170.117029  1062.314457
 298.150000  160.299880  1059.050414
 298.150000  150.163679  1055.631343
 298.150000  140.027478  1052.168570
 298.150000  130.205738  1048.755188
 298.150000  120.071833  1045.166678
 298.150000  109.935632  1041.525577
 298.150000  100.116187  1037.913556
 298.150000   89.979987  1034.133255
 298.150000   80.158247  1030.369921
 298.150000   70.024341  1026.456167
 298.150000   60.204897  1022.566000
 298.150000   50.068696  1018.491276
 298.150000   40.246956  1014.450520
 298.150000   30.110755  1010.192016
 298.150000   19.976849  1005.857863
 298.150000   10.157405  1001.545631
 298.150000    0.021204   996.959144
 298.150000  190.391726  1068.872661


==> anc/w-Aleksandrov-Kochetov-1979.txt <==
Aleksandrov and Kochetov (1979)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 266.151618   99.120000   1541.130
 266.151618   89.320000   1522.440
 266.151618   79.520000   1502.650
 268.151163   99.120000   1549.730
 268.151163   89.320000   1531.370
 268.151163   79.520000   1513.250
 268.151163   69.710000   1494.830
 268.151163   59.910000   1476.430
 270.150702   99.120000   1558.460
 270.150702   89.320000   1541.300
 270.150702   79.520000   1523.820
 270.150702   69.710000   1505.580
 270.150702   59.910000   1487.480
 273.150000   99.120000   1573.230
 273.150000   89.320000   1556.080
 273.150000   79.520000   1538.310
 273.150000   69.710000   1520.480
 273.150000   59.910000   1502.830
 278.148803   98.140000   1593.150
 278.148803   88.340000   1576.520
 278.148803   78.540000   1558.970
 278.148803   68.730000   1541.540
 278.148803   58.930000   1524.540
 278.148803   49.130000   1507.230
 283.147576   98.140000   1612.960
 283.147576   88.340000   1595.250
 283.147576   78.540000   1578.870
 283.147576   68.730000   1562.240
 283.147576   58.930000   1545.270
 283.147576   49.130000   1528.360
 293.145044   98.150000   1648.610
 293.145044   88.340000   1630.740
 293.145044   78.540000   1613.660
 293.145044   68.740000   1596.440
 293.145044   58.930000   1580.240
 293.145044   49.130000   1563.960


==> anc/w-Aleksandrov-Larkin-1976.txt <==
Aleksandrov and Larkin (1976)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 270.150702   70.650000   1507.500
 270.150702   59.870000   1487.400
 270.150702   50.060000   1469.490
 270.150702   40.254000   1452.030
 270.150702   35.357000   1443.450
 271.150470   70.643000   1512.560
 271.150470   59.860000   1492.600
 271.150470   50.057000   1474.730
 271.150470   45.157000   1466.020
 271.150470   40.253000   1457.330
 271.150470   35.357000   1448.810
 271.150470   30.460000   1440.430
 271.150470   20.665000   1424.030
 273.150000   70.640000   1522.560
 273.150000   59.862000   1502.780
 273.150000   50.059000   1485.120
 273.150000   40.255000   1467.770
 273.150000   35.357000   1459.280
 273.150000   30.459000   1451.060
 273.150000   25.561000   1442.760
 273.150000   15.766000   1426.680
 273.150000   10.868000   1418.840
 273.150000    5.093000   1409.900
 273.150000    0.096520   1402.390
 275.149525   70.640000   1532.050
 275.149525   59.861000   1512.540
 275.149525   50.057000   1495.050
 275.149525   40.254000   1477.870
 275.149525   35.356000   1469.430
 275.149525   30.458000   1461.060
 275.149525   25.561000   1452.850
 275.149525   15.765000   1436.750
 275.149525   10.867000   1428.950
 275.149525    5.092000   1419.950
 275.149525    0.096900   1412.330
 277.149045   69.667000   1539.300
 277.149045   59.863000   1521.780
 277.149045   50.060000   1504.440
 277.149045   40.255000   1487.310
 277.149045   35.357000   1478.960
 277.149045   30.459000   1470.640
 277.149045   25.561000   1462.370
 277.149045   15.765000   1446.290
 277.149045   10.867000   1438.460
 277.149045    5.091800   1429.410
 277.149045    0.094350   1421.710
 278.148803   69.663000   1543.720
 278.148803   59.861000   1526.260
 278.148803   50.067000   1509.000
 278.148803   40.253000   1491.940
 278.148803   35.356000   1483.560
 278.148803   30.458000   1475.280
 278.148803   25.561000   1467.060
 278.148803   20.663000   1458.990
 278.148803   15.765000   1450.970
 278.148803   10.867000   1443.150
 278.148803    5.092900   1434.040
 278.148803    0.095860   1426.310
 283.147576   69.666000   1564.260
 283.147576   59.862000   1547.100
 283.147576   50.038000   1530.130
 283.147576   45.156000   1521.680
 283.147576   40.254000   1513.300
 283.147576   35.356000   1505.000
 283.147576   30.458000   1496.750
 283.147576   25.560000   1488.550
 283.147576   20.663000   1480.490
 283.147576   15.764000   1472.410
 283.147576   10.867000   1464.430
 283.147576    5.092300   1455.220
 283.147576    0.094940   1447.320
 293.145044   69.669000   1598.750
 293.145044   59.865000   1582.030
 293.145044   50.062000   1565.460
 293.145044   40.258000   1548.920
 293.145044   35.360000   1540.710
 293.145044   30.461000   1532.530
 293.145044   25.565000   1524.310
 293.145044   20.667000   1516.200
 293.145044   15.768000   1508.100
 293.145044   10.870000   1500.030
 293.145044    5.095800   1490.530
 293.145044    0.098600   1482.400
 303.142432   59.746000   1609.150
 303.142432   54.946000   1601.200
 303.142432   50.049000   1593.050
 303.142432   45.152000   1584.760
 303.142432   40.254000   1576.520
 303.142432   35.357000   1568.340
 303.142432   30.459000   1560.070
 303.142432   24.582000   1550.200
 303.142432   19.683000   1541.980
 303.142432   14.787000   1533.780
 303.142432    9.888000   1525.560
 303.142432    5.093100   1517.540
 303.142432    0.095850   1509.180


==> anc/w-Bacri-Rajaonarison-1979.txt <==
Bacri and Rajaonarison (1979)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 247.080140    0.101325   1201.313
 247.640397    0.101325   1207.044
 248.183382    0.101325   1212.884
 248.599749    0.101325   1219.570
 249.168685    0.101325   1224.927
 249.630014    0.101325   1231.632
 250.090189    0.101325   1238.366
 250.645338    0.101325   1238.876
 251.109052    0.101325   1247.606
 251.642795    0.101325   1246.770
 252.198745    0.101325   1255.734
 252.643055    0.101325   1260.333
 253.153116    0.101325   1264.733
 254.162794    0.101325   1272.809
 255.162473    0.101325   1287.135
 256.212792    0.101325   1299.534
 257.159876    0.101325   1309.229
 258.177819    0.101325   1316.155
 259.191118    0.101325   1325.163
 260.157501    0.101325   1333.436
 261.137782    0.101325   1339.380
 262.085537    0.101325   1346.432
 263.211913    0.101325   1351.639
 264.172420    0.101325   1356.075
 265.109208    0.101325   1362.822
 266.237495    0.101325   1366.752


==> anc/w-Benedetto-et-al-2005.txt <==
Benedetto et al. (2005)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 273.980000    0.090000   1406.040
 273.980000   10.000000   1421.250
 273.980000   20.000000   1437.350
 273.980000   30.010000   1454.050
 273.980000   40.030000   1471.260
 273.980000   50.040000   1488.840
 273.980000   60.050000   1506.710
 273.980000   70.090000   1524.950
 273.980000   79.960000   1543.000
 273.980000   89.940000   1561.310
 289.010000    0.090000   1468.430
 289.010000    0.170000   1468.570
 289.010000   10.040000   1484.560
 289.010000   20.020000   1500.960
 289.010000   30.040000   1517.680
 289.010000   40.020000   1534.460
 289.010000   50.050000   1551.440
 289.010000   59.970000   1568.350
 289.010000   70.040000   1585.530
 289.010000   80.030000   1602.590
 289.010000   90.000000   1619.640
 303.990000    0.100000   1510.610
 303.990000    0.180000   1510.760
 303.990000   10.020000   1527.370
 303.990000   20.050000   1544.260
 303.990000   30.050000   1561.110
 303.990000   39.980000   1577.800
 303.990000   50.060000   1594.710
 303.990000   60.060000   1611.420
 303.990000   70.000000   1627.980
 303.990000   80.110000   1644.770
 303.990000   90.010000   1661.140
 319.000000    0.090000   1537.160
 319.000000   10.070000   1554.730
 319.000000   20.100000   1572.220
 319.000000   29.950000   1589.200
 319.000000   40.090000   1606.520
 319.000000   50.070000   1623.460
 319.000000   59.990000   1640.140
 319.000000   70.010000   1656.840
 319.000000   80.100000   1673.450
 319.000000   90.000000   1689.640


==> anc/w-Del-Grosso-Mader-1972.txt <==
Del Grosso and Mader (1972)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 273.151000    0.101325   1402.395
 273.152000    0.101325   1402.398
 273.152999    0.101325   1402.404
 273.152999    0.101325   1402.406
 273.160997    0.101325   1402.445
 273.161997    0.101325   1402.448
 273.162997    0.101325   1402.456
 273.162997    0.101325   1402.453
 273.163997    0.101325   1402.459
 273.201988    0.101325   1402.649
 273.201988    0.101325   1402.652
 273.201988    0.101325   1402.649
 273.202987    0.101325   1402.654
 273.202987    0.101325   1402.654
 273.347853    0.101325   1403.383
 273.347853    0.101325   1403.383
 273.348853    0.101325   1403.390
 273.348853    0.101325   1403.388
 273.348853    0.101325   1403.388
 273.637685    0.101325   1404.829
 273.639684    0.101325   1404.843
 273.640684    0.101325   1404.848
 273.648682    0.101325   1404.888
 273.650682    0.101325   1404.894
 273.651681    0.101325   1404.901
 274.150263    0.101325   1407.365
 274.152263    0.101325   1407.377
 274.152263    0.101325   1407.382
 274.153262    0.101325   1407.384
 274.153262    0.101325   1407.384
 274.154262    0.101325   1407.392
 274.154262    0.101325   1407.386
 274.155262    0.101325   1407.391
 274.159261    0.101325   1407.412
 274.167259    0.101325   1407.451
 274.173258    0.101325   1407.482
 274.180256    0.101325   1407.516
 275.198513    0.101325   1412.468
 275.205512    0.101325   1412.501
 275.211510    0.101325   1412.527
 275.214510    0.101325   1412.543
 275.217509    0.101325   1412.554
 275.221508    0.101325   1412.574
 275.636209    0.101325   1414.553
 275.636209    0.101325   1414.556
 275.639208    0.101325   1414.573
 275.641208    0.101325   1414.582
 275.642207    0.101325   1414.585
 276.122892    0.101325   1416.861
 276.123892    0.101325   1416.864
 276.125891    0.101325   1416.875
 276.125891    0.101325   1416.876
 276.640468    0.101325   1419.279
 276.640468    0.101325   1419.277
 276.641467    0.101325   1419.277
 276.641467    0.101325   1419.280
 276.642467    0.101325   1419.287
 276.946294    0.101325   1420.702
 276.947294    0.101325   1420.694
 276.948293    0.101325   1420.700
 276.949293    0.101325   1420.707
 276.949293    0.101325   1420.707
 277.140147    0.101325   1421.584
 277.140147    0.101325   1421.587
 277.141147    0.101325   1421.590
 277.141147    0.101325   1421.589
 277.142147    0.101325   1421.595
 277.364993    0.101325   1422.620
 277.365993    0.101325   1422.624
 277.365993    0.101325   1422.622
 277.365993    0.101325   1422.622
 277.675818    0.101325   1424.032
 277.676817    0.101325   1424.039
 277.676817    0.101325   1424.040
 277.676817    0.101325   1424.039
 278.642183    0.101325   1428.364
 278.642183    0.101325   1428.365
 278.643183    0.101325   1428.367
 278.645183    0.101325   1428.378
 279.137763    0.101325   1430.543
 279.138762    0.101325   1430.548
 279.138762    0.101325   1430.551
 279.140762    0.101325   1430.559
 279.143761    0.101325   1430.572
 281.137473    0.101325   1439.089
 281.138472    0.101325   1439.094
 281.138472    0.101325   1439.096
 281.138472    0.101325   1439.094
 281.139472    0.101325   1439.102
 283.101287    0.101325   1447.087
 283.101287    0.101325   1447.087
 283.102287    0.101325   1447.094
 283.102287    0.101325   1447.091
 283.102287    0.101325   1447.089
 313.105479    0.101325   1528.809
 313.117476    0.101325   1528.831
 313.128473    0.101325   1528.847
 333.126814    0.101325   1550.980
 333.137811    0.101325   1550.986
 333.146809    0.101325   1550.994
 333.154807    0.101325   1550.998
 333.163804    0.101325   1551.004
 343.250743    0.101325   1554.819
 343.252743    0.101325   1554.819
 343.255742    0.101325   1554.819
 343.265740    0.101325   1554.824
 343.281735    0.101325   1554.824
 363.212499    0.101325   1550.430
 363.213499    0.101325   1550.430
 368.246892    0.101325   1547.096
 368.247892    0.101325   1547.100
 368.251891    0.101325   1547.095
 273.205987    0.101325   1402.673
 273.210986    0.101325   1402.695
 273.213985    0.101325   1402.705
 273.217984    0.101325   1402.726
 273.221983    0.101325   1402.747
 278.137506    0.101325   1426.115
 278.140505    0.101325   1426.126
 278.141505    0.101325   1426.129
 278.142505    0.101325   1426.131
 283.139278    0.101325   1447.234
 283.143277    0.101325   1447.249
 283.150275    0.101325   1447.276
 283.159273    0.101325   1447.307
 293.064664    0.101325   1482.091
 293.065664    0.101325   1482.096
 293.066664    0.101325   1482.102
 298.125251    0.101325   1496.636
 298.129250    0.101325   1496.646
 303.124037    0.101325   1509.081
 303.126036    0.101325   1509.089
 308.112113    0.101325   1519.752
 308.122111    0.101325   1519.768
 308.128109    0.101325   1519.781
 313.112477    0.101325   1528.820
 313.114477    0.101325   1528.823
 313.117476    0.101325   1528.827
 313.124474    0.101325   1528.837
 323.132688    0.101325   1542.545
 323.149683    0.101325   1542.563
 323.173677    0.101325   1542.591
 323.183674    0.101325   1542.602
 333.153807    0.101325   1550.999
 333.146809    0.101325   1550.999
 347.126437    0.101325   1555.144
 347.142433    0.101325   1555.144
 347.152531    0.101325   1555.145


==> anc/w-Hidalgo-Baltasar-et-al-2011.txt <==
Hidalgo Baltasar et al. (2011)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s) uncertainty
 252.570000  198.900000   1683.100      2.500
 252.550000  225.000000   1736.100      2.600
 252.500000  205.200000   1695.900      2.500
 252.530000  230.000000   1745.400      2.600
 252.520000  210.100000   1705.800      2.600
 252.540000  235.200000   1755.100      2.700
 252.530000  215.300000   1716.300      2.600
 252.540000  239.200000   1762.700      2.700
 252.610000  220.300000   1726.300      2.600
 252.540000  245.000000   1774.100      2.700
 252.590000  225.100000   1735.800      2.600
 252.570000  199.400000   1684.100      2.500
 252.530000  230.000000   1745.000      2.600
 252.560000  204.900000   1695.400      2.500
 252.510000  235.100000   1754.900      2.700
 252.500000  209.900000   1705.200      2.600
 252.500000  240.000000   1764.300      2.700
 252.470000  215.100000   1715.300      2.600
 252.520000  244.900000   1773.900      2.700
 252.470000  220.000000   1725.100      2.600
 252.530000  200.100000   1685.400      2.500
 252.530000  225.100000   1735.100      2.600
 252.530000  204.800000   1695.300      2.500
 252.570000  229.900000   1744.600      2.600
 252.520000  210.100000   1706.000      2.600
 252.570000  235.200000   1754.800      2.700
 252.500000  215.300000   1716.800      2.600
 252.530000  240.100000   1764.500      2.700
 252.510000  220.200000   1726.700      2.600
 252.510000  245.400000   1774.800      2.700
 257.700000  176.200000   1657.400      2.400
 257.680000  325.400000   1932.500      3.000
 257.660000  199.900000   1705.500      2.400
 257.690000  349.300000   1972.100      3.100
 257.590000  225.300000   1755.000      2.500
 257.680000  375.300000   2012.500      3.200
 257.640000  250.200000   1801.300      2.500
 257.690000  176.400000   1657.400      2.400
 257.610000  275.200000   1847.700      2.500
 257.610000  199.500000   1703.900      2.500
 257.670000  300.200000   1890.900      2.500
 257.650000  224.100000   1752.600      2.600
 257.700000  325.000000   1928.500      2.500
 257.670000  249.400000   1799.800      2.700
 257.600000  175.100000   1654.500      2.400
 257.620000  274.400000   1845.400      2.800
 257.690000  199.600000   1704.500      2.500
 257.660000  299.900000   1889.600      2.900
 257.700000  224.600000   1754.000      2.600
 257.700000  325.400000   1932.500      3.000
 257.690000  249.500000   1800.500      2.700
 257.690000  350.000000   1972.900      3.100
 257.650000  276.100000   1848.600      2.800
 257.670000  374.600000   2011.200      3.200
 257.670000  299.700000   1889.400      2.900
 262.760000  150.700000   1629.800      2.300
 262.710000  399.900000   2060.000      3.200
 262.810000  200.800000   1728.700      2.500
 262.740000  425.600000   2097.800      3.300
 262.680000  250.600000   1820.400      2.700
 262.740000  450.500000   2133.000      3.400
 262.630000  299.800000   1906.000      2.900
 262.770000  126.300000   1578.600      2.200
 262.760000  350.600000   1986.400      3.100
 262.810000  149.800000   1626.100      2.300
 262.780000  399.700000   2061.200      3.200
 262.770000  174.800000   1676.900      2.400
 262.740000  124.100000   1574.100      2.200
 262.760000  199.800000   1724.800      2.500
 262.760000  148.400000   1623.400      2.300
 262.650000  224.800000   1771.800      2.600
 267.840000  100.500000   1554.900      2.100
 267.870000  349.700000   1997.500      3.100
 267.880000  150.800000   1652.500      2.300
 267.860000  399.700000   2071.200      3.200
 267.890000  199.900000   1745.200      2.500
 267.840000  450.700000   2144.100      3.400
 267.870000  249.600000   1835.000      2.700
 267.840000  500.100000   2209.700      3.500
 267.880000  299.600000   1919.300      2.900
 267.780000  100.800000   1554.900      2.100
 267.880000  349.500000   1996.100      3.100
 267.790000  149.600000   1648.800      2.300
 267.820000  400.000000   2071.600      3.200
 267.770000  199.500000   1744.100      2.500
 267.870000  449.200000   2142.400      3.400
 267.800000  249.400000   1833.600      2.700
 267.810000   98.500000   1551.200      2.100
 267.780000  300.400000   1918.400      2.900
 267.790000  149.600000   1649.800      2.300
 267.780000  349.700000   1997.200      3.100
 267.840000  199.500000   1744.600      2.500
 267.790000  399.600000   2070.900      3.200
 267.870000  251.100000   1837.500      2.800
 267.800000  449.300000   2141.500      3.400
 267.850000  299.400000   1918.600      2.900
 267.790000  500.400000   2208.800      3.500
 262.770000  174.800000   1677.200      2.400
 262.730000  249.700000   1816.500      2.700
 262.740000  199.800000   1725.400      2.500
 262.750000  274.500000   1860.600      2.800
 262.760000  224.600000   1772.300      2.600
 262.740000  299.600000   1903.200      2.900
 262.760000  251.000000   1819.500      2.700
 262.710000  324.500000   1944.400      3.000
 262.720000  274.600000   1861.200      2.800
 262.710000  349.400000   1982.700      3.100
 262.730000  299.400000   1903.100      2.900
 262.760000  375.100000   2023.000      3.200
 262.730000  324.600000   1945.100      3.000
 262.760000  399.300000   2058.100      3.200
 262.730000  349.600000   1984.200      3.100
 262.720000  424.300000   2095.300      3.300
 262.720000  374.300000   2023.200      3.200
 262.740000  449.400000   2130.800      3.400
 273.050000    0.100000   1399.300      1.700
 273.110000  299.900000   1929.500      2.800
 273.010000   49.300000   1483.900      1.700
 273.090000  349.400000   2006.900      3.000
 273.180000   99.800000   1577.500      2.100
 273.120000  399.600000   2079.500      3.100
 273.130000  150.200000   1672.100      2.300
 273.100000  450.500000   2150.300      3.300
 273.020000  200.500000   1762.600      2.500
 273.130000  499.900000   2214.600      3.400
 273.100000  250.700000   1849.000      2.700
 273.100000  550.500000   2281.300      3.500
 273.120000  300.000000   1929.700      2.800
 273.100000  602.100000   2345.300      3.700
 273.130000  349.700000   2007.000      3.000
 273.100000    0.100000   1398.700      1.700
 273.120000  401.000000   2081.200      3.100
 273.030000   50.300000   1485.700      1.800
 273.120000  450.200000   2149.800      3.300
 273.100000  100.500000   1579.600      2.100
 273.100000  500.400000   2215.200      3.400
 273.090000  150.400000   1671.600      2.300
 273.110000  550.200000   2281.400      3.500
 273.080000  200.700000   1763.500      2.500
 273.120000  599.500000   2342.000      3.700
 273.110000  250.600000   1848.700      2.700
 273.090000    0.100000   1399.800      1.700
 273.080000  300.600000   1930.800      2.800
 273.070000   49.200000   1484.000      1.700
 273.100000  350.400000   2009.000      3.000
 273.090000  100.000000   1578.300      2.100
 273.080000  399.700000   2080.100      3.100
 273.090000  150.200000   1671.700      2.300
 273.120000  449.300000   2149.500      3.300
 273.110000  200.300000   1762.700      2.500
 273.070000  499.800000   2214.400      3.400
 273.110000  250.300000   1848.400      2.700
 273.120000  550.300000   2276.800      3.500
 278.240000    0.100000   1425.600      1.800
 278.090000  400.000000   2087.500      3.100
 278.210000   50.600000   1510.200      1.800
 278.080000  450.900000   2156.900      3.300
 278.190000  109.200000   1614.900      2.100
 278.050000  500.300000   2220.900      3.400
 278.190000  159.900000   1705.300      2.300
 278.130000  550.600000   2284.700      3.500
 278.120000  200.800000   1777.100      2.500
 278.170000  599.300000   2344.600      3.700
 278.130000  250.600000   1859.700      2.700
 278.170000  651.900000   2402.700      3.800
 278.160000  300.500000   1940.000      2.800
 278.170000  701.300000   2451.000      3.900
 278.070000  349.300000   2013.600      3.000
 278.050000    0.100000   1425.100      1.800
 278.080000  400.000000   2086.400      3.100
 278.090000   49.200000   1507.300      1.800
 278.090000  449.700000   2155.500      3.300
 278.160000   99.900000   1599.900      2.100
 278.090000  500.500000   2221.300      3.400
 278.140000  150.100000   1689.200      2.300
 278.110000  561.500000   2297.200      3.600
 278.130000  200.100000   1776.700      2.500
 278.080000  602.100000   2346.800      3.700
 278.130000  250.100000   1859.700      2.700
 278.110000  640.200000   2390.800      3.800
 278.120000  299.900000   1939.600      2.800
 278.090000  700.200000   2439.800      3.900
 278.170000  349.800000   2017.600      3.000
 278.150000    0.100000   1424.800      1.800
 278.100000  400.500000   2089.800      3.200
 278.130000   48.300000   1506.000      1.800
 278.120000  450.800000   2157.800      3.300
 278.150000   99.600000   1597.600      2.100
 278.100000  500.400000   2223.300      3.400
 278.130000  150.100000   1688.300      2.300
 278.090000  550.800000   2286.800      3.600
 278.080000  200.300000   1775.700      2.500
 278.120000  600.700000   2347.600      3.700
 278.120000  250.200000   1858.400      2.700
 278.120000  650.000000   2402.200      3.800
 278.100000  299.900000   1938.900      2.800
 278.190000  700.600000   2446.500      3.900
 278.080000  349.600000   2014.700      3.000
 288.110000    0.100000   1461.400      1.800
 288.120000  250.000000   1878.500      2.700
 288.080000   50.800000   1549.600      1.800
 288.110000  299.800000   1952.900      2.900
 288.090000  110.900000   1650.200      2.200
 288.090000  349.600000   2026.100      3.000
 288.090000  160.100000   1733.400      2.400
 288.170000  401.300000   2098.000      3.200
 288.110000  200.800000   1799.700      2.500
 288.100000  499.700000   2225.700      3.400
 288.130000  250.900000   1878.500      2.700
 288.090000  599.500000   2345.800      3.700
 288.070000  300.700000   1953.900      2.900
 288.080000  699.800000   2453.600      3.900
 288.080000  350.800000   2026.400      3.000
 288.130000    0.100000   1462.400      1.800
 288.080000  400.300000   2094.600      3.200
 288.150000   50.900000   1550.100      1.800
 288.000000  450.300000   2162.100      3.300
 288.160000   99.800000   1631.800      2.100
 288.150000  499.800000   2225.200      3.400
 288.140000  150.300000   1718.500      2.300
 288.170000  561.300000   2300.100      3.600
 288.120000  200.300000   1800.100      2.500
 288.110000  599.900000   2344.800      3.700
 288.080000  250.500000   1878.900      2.700
 288.170000  640.700000   2391.200      3.800
 288.130000  300.400000   1955.100      2.900
 288.110000  700.800000   2455.200      3.900
 288.150000  349.200000   2025.900      3.000
 288.080000    0.100000   1463.400      1.700
 288.120000  399.800000   2094.800      3.200
 288.090000   50.900000   1549.800      1.800
 288.100000  499.500000   2226.500      3.400
 288.170000   99.700000   1633.200      2.100
 288.070000  600.900000   2346.800      3.700
 288.080000  149.800000   1717.500      2.300
 288.130000  701.000000   2453.900      3.900
 288.160000  200.200000   1800.900      2.500
 298.350000    0.100000   1492.800      1.800
 298.150000  400.500000   2103.800      3.200
 298.340000   50.200000   1580.900      1.900
 298.180000  450.300000   2167.600      3.300
 298.360000  100.400000   1664.200      2.200
 298.150000  500.000000   2229.800      3.400
 298.300000  150.800000   1745.000      2.400
 298.110000  551.300000   2287.000      3.600
 298.340000  199.800000   1820.700      2.500
 298.100000  599.200000   2344.500      3.700
 298.290000  249.200000   1894.600      2.700
 298.090000  659.800000   2412.600      3.800
 298.300000  299.000000   1965.700      2.900
 298.070000  699.900000   2450.300      3.900
 298.280000  350.900000   2038.400      3.000
 297.900000    0.100000   1493.800      1.800
 298.240000  400.400000   2102.300      3.200
 297.880000   50.600000   1580.300      1.900
 298.420000  449.900000   2165.500      3.300
 297.990000   99.500000   1660.600      2.200
 298.430000  499.700000   2225.800      3.400
 297.880000  151.000000   1743.200      2.400
 298.430000  549.200000   2287.700      3.600
 297.840000  200.200000   1819.500      2.500
 298.450000  601.800000   2347.700      3.700
 297.790000  250.300000   1895.500      2.700
 298.410000  651.700000   2400.700      3.800
 297.830000  300.300000   1967.200      2.900
 298.380000  699.000000   2448.000      3.900
 298.050000  349.200000   2035.400      3.000
 298.370000    0.100000   1492.200      1.800
 297.890000  400.300000   2101.300      3.200
 298.200000   50.100000   1580.400      1.900
 297.900000  450.500000   2165.200      3.300
 298.310000  100.400000   1662.800      2.200
 297.800000  499.500000   2225.400      3.400
 298.270000  150.700000   1743.900      2.400
 297.790000  549.700000   2286.100      3.600
 298.160000  200.800000   1821.600      2.500
 297.820000  601.700000   2346.100      3.700
 298.310000  250.700000   1897.400      2.700
 297.780000  653.200000   2402.200      3.800
 298.160000  300.500000   1968.400      2.900
 297.740000  702.200000   2448.700      3.900
 298.120000  350.600000   2038.700      3.000
 308.150000    0.100000   1514.300      1.900
 308.090000  400.000000   2112.100      3.200
 308.220000   50.600000   1605.500      1.900
 308.070000  449.300000   2173.300      3.300
 308.160000  111.000000   1706.100      2.200
 308.150000  499.400000   2232.500      3.400
 308.110000  160.100000   1781.200      2.400
 308.170000  549.700000   2292.400      3.600
 308.120000  200.700000   1840.100      2.600
 308.100000  601.700000   2349.800      3.700
 308.150000  250.800000   1913.100      2.700
 308.110000  650.700000   2402.300      3.800
 308.080000  300.500000   1983.100      2.900
 308.090000  703.600000   2441.600      3.900
 308.100000  350.900000   2048.900      3.100
 308.150000    0.100000   1514.100      1.900
 308.120000  400.700000   2110.800      3.200
 308.130000   51.000000   1606.000      1.900
 308.140000  449.900000   2171.700      3.300
 308.170000   99.800000   1690.000      2.200
 308.090000  499.500000   2230.500      3.400
 308.140000  150.300000   1766.100      2.400
 308.090000  559.700000   2301.400      3.600
 308.170000  200.300000   1839.800      2.600
 308.130000  599.600000   2344.500      3.700
 308.100000  250.500000   1913.400      2.700
 308.160000  639.800000   2388.900      3.800
 308.100000  299.900000   1983.200      2.900
 308.140000  701.600000   2447.400      3.900
 308.090000  349.400000   2048.700      3.100
 308.110000    0.100000   1515.300      1.900
 308.060000  400.400000   2112.600      3.200
 308.170000   50.300000   1604.900      1.900
 308.150000  450.900000   2174.900      3.300
 308.140000   99.700000   1690.400      2.200
 308.210000  499.700000   2232.300      3.400
 308.120000  149.900000   1766.100      2.400
 308.190000  549.600000   2291.000      3.600
 308.120000  200.400000   1840.600      2.600
 308.220000  599.600000   2346.600      3.700
 308.190000  250.500000   1913.900      2.700
 308.090000  650.800000   2402.200      3.800
 308.120000  299.900000   1984.100      2.900
 308.100000  698.500000   2446.700      3.900
 308.130000  349.800000   2049.700      3.100
 317.920000    0.100000   1530.300      1.900
 318.130000  399.600000   2121.700      3.200
 318.260000   49.100000   1621.200      1.900
 318.100000  449.800000   2181.800      3.300
 318.210000   99.700000   1706.900      2.200
 318.190000  499.900000   2239.900      3.500
 318.220000  150.400000   1788.900      2.400
 318.160000  559.300000   2305.400      3.600
 318.190000  200.200000   1861.800      2.600
 318.120000  599.600000   2346.300      3.700
 318.150000  250.000000   1930.600      2.800
 318.120000  641.800000   2388.100      3.800
 318.100000  300.100000   1998.900      2.900
 318.140000  701.800000   2454.200      3.900
 318.090000  349.600000   2062.100      3.100
 318.210000    0.100000   1530.200      1.900
 318.060000  399.700000   2122.500      3.200
 318.170000   50.000000   1622.500      1.900
 318.140000  449.700000   2182.100      3.300
 318.070000   99.500000   1705.700      2.200
 318.170000  499.800000   2240.900      3.500
 318.110000  150.100000   1787.100      2.400
 318.160000  549.200000   2297.100      3.600
 318.100000  200.400000   1860.800      2.600
 318.120000  599.100000   2350.300      3.700
 318.130000  250.400000   1930.200      2.800
 318.150000  651.000000   2405.800      3.800
 318.100000  299.400000   1995.800      2.900
 318.190000  701.700000   2454.700      3.900
 318.100000  349.600000   2061.000      3.100
 318.160000    0.100000   1530.900      1.900
 318.160000  401.300000   2123.600      3.200
 318.120000   50.400000   1623.100      1.900
 318.180000  450.600000   2183.600      3.300
 318.140000  111.200000   1725.700      2.300
 318.170000  499.100000   2239.100      3.500
 318.110000  160.100000   1802.400      2.500
 318.170000  549.400000   2295.500      3.600
 318.020000  200.600000   1860.600      2.600
 318.210000  602.100000   2348.100      3.700
 318.110000  250.600000   1930.200      2.800
 318.190000  651.200000   2401.200      3.800
 318.120000  299.900000   1996.400      2.900
 318.180000  702.400000   2453.800      3.900
 318.020000  350.800000   2062.000      3.100
 328.270000    0.100000   1542.100      1.900
 328.160000  399.700000   2133.000      3.200
 328.140000   50.900000   1636.900      1.900
 328.210000  449.800000   2189.200      3.300
 328.120000  100.100000   1720.700      2.200
 328.160000  499.400000   2246.500      3.500
 328.100000  150.000000   1799.200      2.400
 327.960000  560.500000   2312.800      3.600
 328.130000  200.200000   1875.400      2.600
 328.160000  601.200000   2355.900      3.700
 328.190000  250.700000   1947.400      2.800
 327.920000  641.400000   2396.100      3.800
 328.150000  300.000000   2015.600      2.900
 327.970000  701.700000   2451.400      3.900
 328.160000  351.700000   2077.100      3.100
 328.760000    0.100000   1543.900      1.900
 328.220000  400.100000   2137.300      3.200
 328.730000   50.900000   1637.500      1.900
 328.140000  450.900000   2192.000      3.300
 328.490000   99.800000   1720.600      2.300
 328.080000  499.600000   2246.700      3.500
 328.830000  150.100000   1799.900      2.400
 328.070000  550.700000   2301.200      3.600
 328.720000  200.100000   1874.300      2.600
 328.160000  601.900000   2353.300      3.700
 328.900000  250.100000   1944.400      2.800
 328.210000  652.700000   2406.900      3.800
 328.690000  300.000000   2012.100      3.000
 328.160000  700.100000   2453.200      3.900
 328.770000  350.900000   2076.600      3.100
 328.190000    0.100000   1541.100      1.900
 328.720000  400.500000   2138.400      3.200
 328.170000   50.600000   1636.400      1.900
 328.740000  449.200000   2194.300      3.400
 328.080000  109.200000   1735.600      2.300
 328.920000  499.400000   2250.400      3.500
 328.160000  159.900000   1816.000      2.500
 328.720000  551.000000   2304.700      3.600
 328.170000  200.900000   1876.400      2.600
 328.760000  601.300000   2354.900      3.700
 328.180000  250.700000   1946.500      2.800
 328.660000  650.700000   2404.500      3.800
 328.140000  300.800000   2013.900      2.900
 328.770000  700.400000   2453.800      4.000
 328.080000  350.700000   2075.400      3.100
 338.020000    0.100000   1547.400      1.700
 337.690000  399.100000   2142.900      2.800
 337.870000   50.100000   1643.600      1.900
 338.120000  451.000000   2203.400      2.900
 337.950000  100.500000   1731.600      2.000
 337.800000  501.100000   2260.000      3.000
 337.660000  150.000000   1810.900      2.200
 338.220000  549.600000   2309.800      3.100
 337.750000  200.500000   1886.000      2.300
 338.040000  601.100000   2360.100      3.200
 338.150000  250.300000   1956.700      2.500
 338.070000  650.600000   2410.200      3.300
 337.850000  300.700000   2024.000      2.600
 338.220000  700.800000   2455.700      3.400
 337.690000  350.500000   2086.100      2.700
 349.190000    0.100000   1549.000      1.700
 349.280000  400.700000   2153.000      2.900
 349.180000   49.900000   1647.800      1.900
 349.350000  450.800000   2209.400      3.000
 349.410000  100.400000   1737.300      2.000
 349.120000  500.600000   2267.100      3.000
 349.220000  150.700000   1818.400      2.200
 349.270000  549.200000   2313.800      3.100
 349.680000  200.700000   1892.800      2.400
 349.030000  601.700000   2366.000      3.200
 349.300000  250.900000   1965.000      2.500
 349.590000  651.400000   2412.500      3.300
 349.220000  300.400000   2029.700      2.600
 349.720000  704.500000   2445.100      3.400
 349.320000  349.800000   2091.600      2.700


==> anc/w-Lin-Trusler-2012.txt <==
Lin and Trusler (2012)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 253.200000  200.010000   1682.200
 253.200000  210.050000   1702.800
 253.200000  220.230000   1723.100
 253.200000  230.060000   1741.400
 253.200000  240.170000   1760.700
 253.200000  200.030000   1682.700
 263.280000   75.300000   1477.000
 263.280000  100.080000   1526.700
 263.280000  125.090000   1577.200
 263.280000  150.060000   1626.900
 263.280000  175.160000   1675.600
 263.280000  200.340000   1723.100
 263.280000  225.670000   1769.300
 263.280000  249.930000   1812.000
 263.280000  275.000000   1854.500
 263.280000  300.030000   1895.500
 263.280000  350.500000   1974.300
 263.280000  375.390000   2011.200
 263.280000  401.450000   2048.700
 263.280000  150.080000   1626.900
 273.210000    1.140000   1403.900
 273.210000    5.160000   1410.000
 273.210000   10.270000   1418.400
 273.210000   15.060000   1425.600
 273.210000   25.280000   1442.300
 273.210000   50.780000   1486.500
 273.210000   75.120000   1530.600
 273.210000   99.690000   1576.000
 273.210000  125.250000   1623.200
 273.210000  149.710000   1668.200
 273.210000  175.400000   1714.300
 273.210000  200.200000   1757.300
 273.210000  225.040000   1799.900
 273.210000  249.750000   1840.900
 273.210000  275.410000   1882.100
 273.210000  300.640000   1921.400
 273.210000  350.420000   1995.600
 273.210000  375.160000   2030.900
 273.210000  400.010000   2066.000
 273.210000    1.020000   1403.700
 293.160000    0.990000   1483.900
 293.160000    5.010000   1490.400
 293.160000   10.040000   1498.600
 293.160000   15.120000   1507.100
 293.160000   25.030000   1523.500
 293.160000   49.960000   1565.400
 293.160000   74.850000   1607.500
 293.160000  100.070000   1650.000
 293.160000  125.000000   1691.700
 293.160000  150.020000   1733.000
 293.160000  175.100000   1773.600
 293.160000  200.030000   1813.200
 293.160000  225.170000   1852.200
 293.160000  250.120000   1890.000
 293.160000  275.010000   1926.700
 293.160000  300.070000   1962.800
 293.160000  350.000000   2032.200
 293.160000  399.530000   2099.400
 293.160000    1.210000   1484.200
 303.140000    1.020000   1510.600
 303.140000    5.010000   1517.200
 303.140000   10.000000   1525.600
 303.140000   14.750000   1533.600
 303.140000   25.020000   1551.000
 303.140000   50.260000   1593.300
 303.140000   75.060000   1634.700
 303.140000  100.070000   1675.800
 303.140000  124.970000   1716.400
 303.140000  150.030000   1756.500
 303.140000  175.090000   1795.800
 303.140000  200.140000   1834.300
 303.140000  225.000000   1871.800
 303.140000  249.810000   1908.200
 303.140000  275.030000   1944.400
 303.140000  300.340000   1979.800
 303.140000  350.090000   2047.200
 303.140000  400.090000   2111.800
 303.140000    1.000000   1510.500
 313.160000    1.070000   1530.300
 313.160000    4.990000   1537.000
 313.160000   10.000000   1545.700
 313.160000   15.080000   1554.400
 313.160000   25.110000   1571.600
 313.160000   49.730000   1613.200
 313.160000   75.340000   1655.800
 313.160000  100.180000   1696.300
 313.160000  125.000000   1736.200
 313.160000  150.110000   1775.600
 313.160000  175.030000   1813.800
 313.160000  200.100000   1851.500
 313.160000  224.990000   1888.000
 313.160000  250.140000   1924.000
 313.160000  274.990000   1958.900
 313.160000  300.250000   1993.600
 313.160000  353.740000   2064.000
 313.160000  401.110000   2124.100
 313.160000    1.020000   1530.100
 323.160000    1.030000   1544.300
 323.160000    5.030000   1551.500
 323.160000   10.020000   1560.300
 323.160000   15.090000   1569.300
 323.160000   25.120000   1586.800
 323.160000   50.570000   1630.500
 323.160000   75.130000   1671.500
 323.160000  100.370000   1712.800
 323.160000  125.140000   1752.300
 323.160000  150.040000   1791.100
 323.160000  175.000000   1829.100
 323.160000  200.160000   1866.500
 323.160000  225.310000   1902.900
 323.160000  250.310000   1938.200
 323.160000  275.670000   1973.100
 323.160000  300.110000   2006.100
 323.160000  350.380000   2071.700
 323.160000  400.890000   2134.800
 323.160000    0.980000   1544.200
 333.180000    1.120000   1552.700
 333.180000    4.930000   1559.700
 333.180000   10.100000   1569.100
 333.180000   14.910000   1577.900
 333.180000   20.080000   1587.100
 333.180000   24.920000   1595.800
 333.180000   29.950000   1604.700
 333.180000   50.120000   1639.800
 333.180000   75.080000   1682.100
 333.180000  100.010000   1723.100
 333.180000  125.080000   1763.200
 333.180000  150.110000   1802.000
 333.180000  175.080000   1839.700
 333.180000  200.170000   1876.600
 333.180000  225.090000   1912.300
 333.180000  250.080000   1947.300
 333.180000  274.940000   1981.300
 333.180000  300.000000   2014.800
 333.180000  350.440000   2079.700
 333.180000  398.840000   2138.300
 333.180000    1.220000   1552.900
 373.180000    1.110000   1545.300
 373.180000    5.170000   1554.000
 373.180000    9.920000   1564.100
 373.180000   15.240000   1575.300
 373.180000   25.050000   1595.300
 373.180000   50.230000   1644.600
 373.180000   74.880000   1690.100
 373.180000  100.390000   1735.100
 373.180000  124.890000   1776.300
 373.180000  149.530000   1816.100
 373.180000  175.020000   1855.600
 373.180000  200.220000   1893.300
 373.180000  225.370000   1929.700
 373.180000  250.210000   1964.500
 373.180000  274.880000   1998.200
 373.180000  300.330000   2032.000
 373.180000  349.770000   2095.100
 373.180000  400.190000   2156.200
 373.180000    1.070000   1545.300
 413.180000    1.060000   1487.400
 413.180000    5.050000   1497.900
 413.180000   10.030000   1510.500
 413.180000   14.990000   1522.900
 413.180000   25.350000   1547.900
 413.180000   50.410000   1604.700
 413.180000   75.140000   1656.600
 413.180000  100.370000   1706.100
 413.180000  125.330000   1752.000
 413.180000  150.330000   1795.700
 413.180000  175.190000   1837.000
 413.180000  200.120000   1876.500
 413.180000  225.190000   1914.700
 413.180000  250.270000   1951.500
 413.180000  275.140000   1986.700
 413.180000  300.280000   2021.300
 413.180000  350.020000   2086.400
 413.180000  400.050000   2148.200
 413.180000    1.070000   1487.400
 453.150000    2.090000   1393.700
 453.150000    5.200000   1403.700
 453.150000   10.260000   1419.900
 453.150000   15.120000   1434.900
 453.150000   25.690000   1466.000
 453.150000   50.650000   1533.300
 453.150000   75.290000   1593.300
 453.150000  100.690000   1649.900
 453.150000  125.340000   1700.900
 453.150000  150.120000   1748.700
 453.150000  175.160000   1794.400
 453.150000  200.250000   1837.700
 453.150000  225.180000   1878.400
 453.150000  250.410000   1917.800
 453.150000  275.120000   1954.900
 453.150000  300.150000   1991.100
 453.150000  350.620000   2060.000
 453.150000  399.880000   2123.000
 453.150000    2.050000   1393.700
 473.140000    1.950000   1331.800
 473.140000    5.550000   1345.100
 473.140000    9.910000   1360.600
 473.140000   15.160000   1378.800
 473.140000   25.490000   1412.800
 473.140000   50.730000   1488.000
 473.140000   75.290000   1552.800
 473.140000  100.310000   1612.700
 473.140000  125.550000   1668.100
 473.140000  150.710000   1719.300
 473.140000  176.660000   1768.900
 473.140000  200.890000   1812.400
 473.140000  225.310000   1854.000
 473.140000  251.640000   1896.700
 473.140000  275.300000   1933.400
 473.140000  300.260000   1970.500
 473.140000  350.710000   2041.700
 473.140000  393.700000   2094.500
 473.140000    1.950000   1331.900


==> anc/w-Petitet-et-al-1983.txt <==
Petitet et al. (1983)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 295.544423    0.100000   1488.700
 290.045839    0.100000   1473.000
 287.346524    0.100000   1463.500
 286.946625    0.100000   1462.100
 282.447749    0.100000   1443.500
 280.948119    0.100000   1437.900
 275.849358    0.100000   1414.000
 276.049310   11.000000   1434.500
 275.149525   11.000000   1428.900
 273.849834   10.800000   1422.600
 272.980040   20.300000   1433.400
 272.420172   39.000000   1462.100
 272.550141   75.600000   1530.100
 272.740097  116.500000   1608.700
 273.030028  169.800000   1705.900
 273.010033  226.700000   1805.500
 272.840073  288.300000   1904.700
 272.710104  328.300000   1965.000
 272.660116  376.100000   2035.000
 267.251369  239.000000   1805.700
 267.151392  309.800000   1921.300
 266.951437  338.100000   1964.800
 267.051414  196.200000   1731.500
 267.251369  196.200000   1732.400
 267.451323  161.900000   1669.000
 267.451323  136.700000   1620.100
 267.451323   99.400000   1549.400
 267.551300   99.600000   1550.300
 267.551300   87.800000   1526.900
 267.551300   79.000000   1509.000
 264.452000  114.100000   1563.600
 263.152290  114.100000   1555.000
 263.052312  149.300000   1625.100
 262.952334  197.100000   1718.200
 262.952334  243.900000   1802.600
 262.952334  291.900000   1884.400
 263.052312  281.900000   1869.400
 262.952334  339.000000   1959.500
 262.952334  332.300000   1949.400
 262.952334  325.600000   1938.000
 263.052312  319.700000   1928.500
 262.952334  359.400000   1989.300
 262.952334  351.700000   1978.400
 262.952334  342.000000   1964.200
 263.252267  308.900000   1913.800
 262.152510  173.700000   1667.300
 261.752598  195.200000   1708.800
 259.952990  155.200000   1623.400
 259.853011  193.200000   1698.000
 259.753033  250.400000   1803.400
 259.753033  245.900000   1794.700
 259.753033  240.100000   1784.900
 259.753033  297.100000   1881.400
 259.353119  283.800000   1860.900
 259.353119  277.400000   1850.200
 259.353119  334.600000   1942.800
 259.053184  325.400000   1927.700
 259.053184  315.800000   1911.600
 259.153162  364.300000   1989.000
 258.953205  354.100000   1970.900
 258.953205  344.900000   1957.900
 258.953205  336.200000   1943.600
 257.453525  187.900000   1677.300
 256.753673  181.500000   1660.700
 256.753673  247.900000   1789.700
 256.653694  244.900000   1783.800
 256.453736  300.100000   1879.200
 256.253778  287.300000   1858.000
 256.253778  276.400000   1838.600
 255.453945  184.900000   1662.000
 255.253987  245.900000   1781.200
 255.154008  229.400000   1749.600
 255.154008  288.300000   1856.500
 254.954049  281.400000   1843.700
 255.054028  266.600000   1817.200
 254.954049  241.500000   1772.100
 254.954049  219.600000   1729.800
 253.754297  207.900000   1704.800
 253.454358  249.300000   1784.400
 253.454358  247.700000   1780.600
 253.154420  239.100000   1765.200
 253.154420  236.600000   1760.100
 252.654522  253.900000   1790.500
 253.154420  234.200000   1754.800
 252.654522  243.900000   1772.300
 252.854481  215.700000   1717.700
 252.954461  214.700000   1714.900
 252.954461  197.000000   1679.900
 253.354379  198.100000   1677.100
 292.545198   39.200000   1544.400
 292.545198   70.700000   1599.200
 292.545198  118.100000   1680.200
 292.445224  141.600000   1717.400
 292.545198  198.100000   1809.400
 292.545198  255.800000   1897.400
 292.545198  323.900000   1995.600
 292.545198  389.900000   2084.800
 292.545198  444.500000   2155.200
 292.545198  456.300000   2169.800
 292.645172  461.600000   2175.800


==> anc/w-Smith-Lawson-1954.txt <==
Smith and Lawson (1954)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 261.159461  339.996555   1954.000
 261.159461  403.837847   2065.000
 261.159461  422.764681   2085.000
 265.056278  120.327595   1576.000
 265.056278  212.706239   1750.000
 265.056278  294.199500   1889.000
 265.056278  385.597478   2023.000
 265.056278  476.701256   2165.000
 273.150000    0.098067   1403.000
 273.150000    0.098067   1403.000
 273.150000    0.098067   1402.000
 273.150000    3.530394   1410.000
 273.150000   25.105024   1440.000
 273.150000   30.890947   1468.000
 273.150000   46.483521   1487.000
 273.150000   49.229383   1478.000
 273.150000   99.145231   1576.000
 273.150000  105.617621   1565.000
 273.150000  144.157755   1666.000
 273.150000  151.316610   1675.000
 273.150000  191.916141   1744.000
 273.150000  196.721399   1761.000
 273.150000  251.148307   1848.000
 273.150000  251.246373   1855.000
 273.150000  307.830743   1939.000
 273.150000  351.274203   2014.000
 273.150000  355.196863   2016.000
 273.150000  413.448364   2097.000
 273.150000  452.969163   2149.000
 273.150000  502.296613   2221.000
 273.150000  503.669544   2210.000
 273.150000  567.510835   2289.000
 273.150000  632.234725   2363.000
 280.444954    1.078732   1444.000
 280.444954  108.559616   1639.000
 280.444954  185.541818   1765.000
 280.444954  338.035226   2006.000
 280.444954  458.166688   2168.000
 280.444954  554.958324   2290.000
 303.133040    0.098067   1510.000
 303.133040  195.054269   1834.000
 303.133040  389.814337   2110.000
 303.133040  584.770539   2338.000
 323.126721    0.098067   1543.000
 323.126721   84.337190   1684.000
 323.126721  195.054269   1861.000
 323.126721  292.728502   1999.000
 323.126721  297.926027   2011.000
 323.126721  390.108537   2129.000
 323.126721  585.162805   2351.000
 369.624005    0.098067   1548.000
 369.624005   42.658927   1638.000
 369.624005  101.891094   1747.000
 369.624005  543.680676   2333.000
 369.624005  722.750105   2506.000
 369.624005  922.805765   2678.000
 273.150000    0.098067   1403.000
 295.636379    0.098067   1488.000
 297.335573    0.098067   1494.000
 299.734484    0.098067   1504.000
 300.134308    0.098067   1505.000
 300.734047    0.098067   1504.000
 318.527861    0.098067   1539.000
 328.225662    0.098067   1547.000
 338.624136    0.098067   1555.000
 347.823446    0.098067   1557.000
 356.323317    0.098067   1557.000
 366.923783    0.098067   1549.000
 295.636379   42.658927   1563.000
 330.725220   42.658927   1628.000
 340.023992   42.658927   1637.000
 350.123364   42.658927   1642.000
 359.823396   42.658927   1642.000
 369.624005   42.658927   1638.000
 299.634528  101.891094   1677.000
 317.328188  101.891094   1714.000
 328.525607  101.891094   1729.000
 336.524378  101.891094   1737.000
 343.623687  101.891094   1742.000
 348.623414  101.891094   1745.000
 353.523308  101.891094   1746.000
 361.223449  101.891094   1748.000
 369.523996  101.891094   1747.000
 377.724909  101.891094   1744.000
 321.927001  297.926027   2008.000
 329.225479  297.926027   2024.000
 273.150000  543.680676   2264.000
 295.736331  543.680676   2290.000
 330.525253  543.680676   2324.000
 339.624032  543.680676   2327.000
 349.423386  543.680676   2331.000
 359.023371  543.680676   2335.000
 369.223970  543.680676   2333.000
 376.424741  543.680676   2334.000
 376.524753  543.680676   2332.000
 292.238081  722.750105   2485.000
 315.928585  722.750105   2492.000
 324.226475  722.750105   2491.000
 336.524378  722.750105   2495.000
 342.823747  722.750105   2495.000
 357.123328  722.750105   2497.000
 368.723927  722.750105   2506.000
 329.625408  922.805765   2671.000
 335.524505  922.805765   2669.000
 343.323709  922.805765   2672.000
 355.823311  922.805765   2676.000
 370.524089  922.805765   2678.000
 371.524186  922.805765   2676.000
 402.029488  922.805765   2664.000
 402.129512  922.805765   2666.000


==> anc/w-Taschin-et-al-2011.txt <==
Taschin et al. (2011)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 244.150000    0.101325   1210.930
 245.150000    0.101325   1216.740
 246.150000    0.101325   1223.050
 247.150000    0.101325   1229.460
 248.150000    0.101325   1236.370
 249.150000    0.101325   1243.380
 250.150000    0.101325   1250.490
 251.150000    0.101325   1257.500
 252.150000    0.101325   1264.910
 253.150000    0.101325   1272.420
 255.650000    0.101325   1298.520
 259.650000    0.101325   1323.840
 264.650000    0.101325   1354.460
 264.850000    0.101325   1355.660
 266.850000    0.101325   1367.490
 267.850000    0.101325   1373.520
 269.650000    0.101325   1382.360
 271.850000    0.101325   1394.240
 273.850000    0.101325   1404.820
 274.850000    0.101325   1409.660
 276.850000    0.101325   1419.000
 278.850000    0.101325   1427.960
 280.850000    0.101325   1436.340
 282.850000    0.101325   1446.030
 292.850000    0.101325   1481.330
 298.150000    0.101325   1496.740
 302.850000    0.101325   1508.580
 312.850000    0.101325   1527.920
 322.850000    0.101325   1541.910
 323.150000    0.101325   1542.500
 332.850000    0.101325   1550.550
 342.850000    0.101325   1554.920
 348.150000    0.101325   1554.020
 352.850000    0.101325   1554.990
 362.850000    0.101325   1550.420
 363.150000    0.101325   1548.210


==> anc/w-Trinh-Apfel-1978.txt <==
Trinh and Apfel (1978)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 256.280000    0.101325   1310.500
 256.480000    0.101325   1315.000
 257.710000    0.101325   1320.500
 258.330000    0.101325   1322.600
 259.580000    0.101325   1326.600
 260.210000    0.101325   1331.500
 261.200000    0.101325   1336.400
 261.830000    0.101325   1342.700
 262.710000    0.101325   1347.000
 263.380000    0.101325   1349.000
 263.360000    0.101325   1352.800
 264.100000    0.101325   1354.000
 264.890000    0.101325   1360.700
 265.900000    0.101325   1366.100
 266.460000    0.101325   1368.000
 267.530000    0.101325   1374.700
 268.360000    0.101325   1378.100
 269.310000    0.101325   1382.700
 270.420000    0.101325   1389.500
 271.900000    0.101325   1396.500
 272.800000    0.101325   1400.000
 274.080000    0.101325   1405.200
 274.720000    0.101325   1411.700
 276.340000    0.101325   1415.700
 277.640000    0.101325   1424.500
 278.450000    0.101325   1430.400
 280.320000    0.101325   1437.900
 282.730000    0.101325   1442.100
 259.660000    0.101325   1331.500
 261.210000    0.101325   1339.900
 261.860000    0.101325   1339.000
 263.730000    0.101325   1350.200
 265.070000    0.101325   1361.900
 265.070000    0.101325   1358.600
 266.130000    0.101325   1365.200
 267.150000    0.101325   1368.000
 268.470000    0.101325   1382.300
 269.000000    0.101325   1379.400
 269.580000    0.101325   1389.700
 271.350000    0.101325   1393.000
 270.700000    0.101325   1394.400
 272.750000    0.101325   1404.400
 273.570000    0.101325   1406.800
 274.260000    0.101325   1411.000
 275.460000    0.101325   1412.200
 277.320000    0.101325   1421.000
 280.720000    0.101325   1440.200
 256.250000    0.101325   1313.500
 256.640000    0.101325   1312.100
 258.310000    0.101325   1320.100
 260.250000    0.101325   1329.200
 263.110000    0.101325   1351.200
 264.240000    0.101325   1355.600
 264.310000    0.101325   1353.300
 266.270000    0.101325   1366.600
 266.090000    0.101325   1368.200
 267.200000    0.101325   1369.900
 267.360000    0.101325   1369.400


==> anc/w-Trinh-Apfel-1980.txt <==
Trinh and Apfel (1980)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 240.110000    0.101325   1231.600
 241.120000    0.101325   1240.100
 241.120000    0.101325   1242.100
 242.580000    0.101325   1232.700
 242.580000    0.101325   1230.400
 242.760000    0.101325   1220.400
 243.160000    0.101325   1222.600
 243.610000    0.101325   1230.000
 244.120000    0.101325   1240.100
 244.120000    0.101325   1220.600
 244.640000    0.101325   1227.900
 244.800000    0.101325   1238.200
 244.780000    0.101325   1231.600
 245.110000    0.101325   1239.900
 245.440000    0.101325   1240.100
 245.710000    0.101325   1240.700
 245.920000    0.101325   1244.600
 246.270000    0.101325   1243.100
 246.430000    0.101325   1244.600
 246.680000    0.101325   1240.300
 247.110000    0.101325   1240.900
 248.140000    0.101325   1254.200
 248.140000    0.101325   1245.200
 248.160000    0.101325   1240.700
 248.610000    0.101325   1254.400
 249.170000    0.101325   1241.500
 249.130000    0.101325   1237.800
 249.620000    0.101325   1250.700
 250.650000    0.101325   1259.800
 250.630000    0.101325   1254.200
 251.150000    0.101325   1259.100
 251.350000    0.101325   1268.000
 252.070000    0.101325   1263.700
 252.180000    0.101325   1275.800
 252.160000    0.101325   1270.600
 253.190000    0.101325   1271.700
 253.700000    0.101325   1278.900
 255.180000    0.101325   1288.100
 255.700000    0.101325   1283.000


==> anc/w-Vance-Brown-2010.txt <==
Vance and Brown (2010)
Temperatures are on the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 273.150000    0.100000   1401.000
 283.150000    0.100000   1444.000
 294.150000    0.100000   1485.000
 323.150000    0.100000   1541.000
 371.150000    0.100000   1548.000
 273.150000   50.000000   1487.000
 283.150000   50.000000   1530.000
 294.150000   50.000000   1568.000
 323.150000   50.000000   1630.000
 371.150000   50.000000   1644.000
 263.150000  100.000000   1529.000
 273.150000  100.000000   1577.000
 283.150000  100.000000   1617.000
 294.150000  100.000000   1652.000
 323.150000  100.000000   1714.000
 371.150000  100.000000   1736.000
 263.150000  200.000000   1725.000
 273.150000  200.000000   1761.000
 283.150000  200.000000   1792.000
 294.150000  200.000000   1817.000
 323.150000  200.000000   1869.000
 371.150000  200.000000   1900.000
 263.150000  300.000000   1894.000
 273.150000  300.000000   1925.000
 283.150000  300.000000   1948.000
 294.150000  300.000000   1965.000
 323.150000  300.000000   2013.000
 371.150000  300.000000   2037.000
 263.150000  400.000000   2046.000
 273.150000  400.000000   2067.000
 283.150000  400.000000   2083.000
 294.150000  400.000000   2104.000
 323.150000  400.000000   2144.000
 371.150000  400.000000   2158.000
 263.150000  500.000000   2175.000
 273.150000  500.000000   2199.000
 283.150000  500.000000   2218.000
 294.150000  500.000000   2228.000
 323.150000  500.000000   2260.000
 371.150000  500.000000   2270.000
 263.150000  600.000000   2300.000
 273.150000  600.000000   2322.000
 283.150000  600.000000   2338.000
 294.150000  600.000000   2343.000
 371.150000  600.000000   2377.000
 283.150000  700.000000   2446.000
 294.150000  700.000000   2450.000
 323.150000  700.000000   2466.000
 371.150000  700.000000   2475.000


==> anc/w-Wilson-1959.txt <==
Wilson (1959)
Temperatures were converted to the ITS-90 scale.

 T/K           P/MPa      w/(m/s)
 274.059401    0.101353   1407.410
 274.059401   13.789515   1429.250
 274.059401   27.579029   1451.660
 274.059401   41.368544   1475.370
 274.059401   55.158058   1499.720
 274.059401   68.947573   1524.610
 274.059401   82.737087   1549.930
 274.059401   96.526602   1575.220
 275.918223    0.101353   1416.350
 275.918223   13.789515   1438.060
 275.918223   27.579029   1460.830
 275.918223   41.368544   1484.420
 275.918223   55.158058   1508.500
 275.918223   68.947573   1533.290
 275.918223   82.737087   1558.090
 275.918223   96.526602   1583.150
 283.343873    0.101353   1448.450
 283.343873   13.789515   1471.460
 283.343873   27.579029   1494.170
 283.343873   41.368544   1517.280
 283.343873   55.158058   1540.990
 283.343873   68.947573   1564.780
 283.343873   82.737087   1588.750
 283.343873   96.526602   1612.660
 292.798182    0.101353   1481.630
 292.798182   13.789515   1504.340
 292.798182   27.579029   1527.380
 292.798182   41.368544   1550.490
 292.798182   55.158058   1573.790
 292.798182   68.947573   1596.900
 292.798182   82.737087   1620.250
 292.798182   96.526602   1643.410
 303.084018    0.101353   1509.370
 303.084018   13.789515   1532.670
 303.084018   27.579029   1555.870
 303.084018   41.368544   1579.040
 303.084018   55.158058   1602.120
 303.084018   68.947573   1625.060
 303.084018   82.737087   1647.880
 303.084018   96.526602   1670.580
 312.550214    0.101353   1528.360
 312.550214   13.789515   1552.030
 312.550214   27.579029   1575.720
 312.550214   41.368544   1599.160
 312.550214   55.158058   1622.170
 312.550214   68.947573   1645.140
 312.550214   82.737087   1667.720
 312.550214   96.526602   1690.410
 322.697122    0.101353   1542.600
 322.697122   13.789515   1567.110
 322.697122   27.579029   1591.220
 322.697122   41.368544   1614.920
 322.697122   55.158058   1638.220
 322.697122   68.947573   1661.280
 322.697122   82.737087   1684.000
 322.697122   96.526602   1706.510
 332.714084    0.101353   1551.010
 332.714084   13.789515   1576.210
 332.714084   27.579029   1600.960
 332.714084   41.368544   1625.210
 332.714084   55.158058   1648.910
 332.714084   68.947573   1672.300
 332.714084   82.737087   1695.130
 332.714084   96.526602   1717.680
 342.783994    0.101353   1555.020
 342.783994   13.789515   1581.130
 342.783994   27.579029   1606.580
 342.783994   41.368544   1631.440
 342.783994   55.158058   1655.690
 342.783994   68.947573   1679.340
 342.783994   82.737087   1702.550
 342.783994   96.526602   1725.280
 351.823116    0.101353   1554.900
 351.823116   13.789515   1581.830
 351.823116   27.579029   1607.970
 351.823116   41.368544   1633.350
 351.823116   55.158058   1657.950
 351.823116   68.947573   1682.130
 351.823116   82.737087   1705.650
 351.823116   96.526602   1728.690
 364.393072    0.101353   1549.800
 364.393072   13.789515   1578.030
 364.393072   27.579029   1605.310
 364.393072   41.368544   1631.750
 364.393072   55.158058   1657.360
 364.393072   68.947573   1682.180
 364.393072   82.737087   1706.390
 364.393072   96.526602   1730.020

